Search for $\mathrm{GeV}$-scale axion-like particles in PbPb collisions

A search is performed for the production of axion-like particles with masses in the range 3-10 GeV using PbPb collision data recorded by the LHCb experiment, corresponding to an integrated luminosity of $0.228~\mathrm{nb}^{-1}$ and a nucleon-nucleon centre-of-mass energy of $\sqrt{s_{\mathrm{NN}}}=5.02$ TeV. This is the first search for axion-like particles produced exclusively by two photons ($\gamma\gamma\to a\to\gamma\gamma$) in the forward direction. It extends sensitivity to previously unexplored regions of the parameter space, probing axion-like particle masses and couplings down to 3.0 GeV and $3.2\times10^{-4}~\mathrm{GeV}^{-1}$, respectively. This result provides the most stringent limits to date on the production of axion-like particles from exclusive photon-photon fusion processes with masses between 3 and 5 GeV.

==> figs/Fig1a.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1a()
{
//=========Macro generated from canvas: c2hplateau_pass/fitpdf
//=========  (Wed Jun 24 14:36:11 2026) by ROOT version 6.36.02
   TCanvas *c2hplateau_pass = new TCanvas("c2hplateau_pass", "fitpdf", 60, 83, 800, 600);
   gStyle->SetOptFit(0);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(1);
   TColor::SetPalette(57, nullptr);
   c2hplateau_pass->Range(-17.59259,-43.44461,0.9259259,228.0842);
   c2hplateau_pass->SetFillColor(0);
   c2hplateau_pass->SetBorderMode(0);
   c2hplateau_pass->SetBorderSize(2);
   c2hplateau_pass->SetTickx(1);
   c2hplateau_pass->SetTicky(1);
   c2hplateau_pass->SetLeftMargin(0.16);
   c2hplateau_pass->SetRightMargin(0.04);
   c2hplateau_pass->SetTopMargin(0.12);
   c2hplateau_pass->SetBottomMargin(0.2);
   c2hplateau_pass->SetFrameLineWidth(2);
   c2hplateau_pass->SetFrameBorderMode(0);
   
   TH1D *frame_560c4703ca20__113__1 = new TH1D("frame_560c4703ca20__113__1", "", 300, 70, 670);
   frame_560c4703ca20__113__1->SetBinContent(1,2268.505);
   frame_560c4703ca20__113__1->SetMaximum(2268.505);
   frame_560c4703ca20__113__1->SetEntries(1);
   frame_560c4703ca20__113__1->SetDirectory(nullptr);
   frame_560c4703ca20__113__1->SetStats(0);
   frame_560c4703ca20__113__1->SetLineColor(TColor::GetColor("#000099"));
   frame_560c4703ca20__113__1->SetLineWidth(2);
   frame_560c4703ca20__113__1->SetMarkerStyle(20);
   frame_560c4703ca20__113__1->GetXaxis()->SetTitle("#it{m}(#gamma#gamma) [Me#kern[-0.1]{V}]");
   frame_560c4703ca20__113__1->GetXaxis()->SetNdivisions(505);
   frame_560c4703ca20__113__1->GetXaxis()->SetLabelFont(132);
   frame_560c4703ca20__113__1->GetXaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c4703ca20__113__1->GetXaxis()->SetLabelSize(0.07000000029802322);
   frame_560c4703ca20__113__1->GetXaxis()->SetTitleSize(0.07000000029802322);
   frame_560c4703ca20__113__1->GetXaxis()->SetTitleOffset(1.049999952316284);
   frame_560c4703ca20__113__1->GetXaxis()->SetTitleFont(132);
   frame_560c4703ca20__113__1->GetYaxis()->SetTitle("Candidates / 2 Me#kern[-0.1]{V}");
   frame_560c4703ca20__113__1->GetYaxis()->SetNdivisions(505);
   frame_560c4703ca20__113__1->GetYaxis()->SetLabelFont(132);
   frame_560c4703ca20__113__1->GetYaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c4703ca20__113__1->GetYaxis()->SetLabelSize(0.05000000074505806);
   frame_560c4703ca20__113__1->GetYaxis()->SetTitleSize(0.07000000029802322);
   frame_560c4703ca20__113__1->GetYaxis()->SetTickLength(0.01999999955296516);
   frame_560c4703ca20__113__1->GetYaxis()->SetTitleOffset(0.949999988079071);
   frame_560c4703ca20__113__1->GetYaxis()->SetTitleFont(132);
   frame_560c4703ca20__113__1->GetZaxis()->SetLabelFont(132);
   frame_560c4703ca20__113__1->GetZaxis()->SetLabelOffset(0.01499999966472387);
   frame_560c4703ca20__113__1->GetZaxis()->SetLabelSize(0.05999999865889549);
   frame_560c4703ca20__113__1->GetZaxis()->SetTitleSize(0.07199999690055847);
   frame_560c4703ca20__113__1->GetZaxis()->SetTitleOffset(1.200000047683716);
   frame_560c4703ca20__113__1->GetZaxis()->SetTitleFont(132);
   frame_560c4703ca20__113__1->Draw("FUNC");
   
   std::vector<Double_t> grae_fx_vect0{
      71, 73, 75, 77, 79, 81, 83, 85, 87, 89,
      91, 93, 95, 97, 99, 101, 103, 105, 107, 109,
      111, 113, 115, 117, 119, 121, 123, 125, 127, 129,
      131, 133, 135, 137, 139, 141, 143, 145, 147, 149,
      151, 153, 155, 157, 159, 161, 163, 165, 167, 169,
      171, 173, 175, 177, 179, 181, 183, 185, 187, 189,
      191, 193, 195, 197, 199, 201, 203, 205, 207, 209,
      211, 213, 215, 217, 219, 221, 223, 225, 227, 229,
      231, 233, 235, 237, 239, 241, 243, 245, 247, 249,
      251, 253, 255, 257, 259, 261, 263, 265, 267, 269,
      271, 273, 275, 277, 279, 281, 283, 285, 287, 289,
      291, 293, 295, 297, 299, 301, 303, 305, 307, 309,
      311, 313, 315, 317, 319, 321, 323, 325, 327, 329,
      331, 333, 335, 337, 339, 341, 343, 345, 347, 349,
      351, 353, 355, 357, 359, 361, 363, 365, 367, 369,
      371, 373, 375, 377, 379, 381, 383, 385, 387, 389,
      391, 393, 395, 397, 399, 401, 403, 405, 407, 409,
      411, 413, 415, 417, 419, 421, 423, 425, 427, 429,
      431, 433, 435, 437, 439, 441, 443, 445, 447, 449,
      451, 453, 455, 457, 459, 461, 463, 465, 467, 469,
      471, 473, 475, 477, 479, 481, 483, 485, 487, 489,
      491, 493, 495, 497, 499, 501, 503, 505, 507, 509,
      511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
      531, 533, 535, 537, 539, 541, 543, 545, 547, 549,
      551, 553, 555, 557, 559, 561, 563, 565, 567, 569,
      571, 573, 575, 577, 579, 581, 583, 585, 587, 589,
      591, 593, 595, 597, 599, 601, 603, 605, 607, 609,
      611, 613, 615, 617, 619, 621, 623, 625, 627, 629,
      631, 633, 635, 637, 639, 641, 643, 645, 647, 649,
      651, 653, 655, 657, 659, 661, 663, 665, 667, 669
   };
   std::vector<Double_t> grae_fy_vect1{
      47, 58, 49, 50, 61, 63, 64, 62, 64, 86,
      110, 90, 96, 123, 128, 151, 134, 126, 153, 201,
      194, 220, 260, 295, 396, 553, 773, 997, 1335, 1627,
      1859, 2114, 2071, 2034, 1728, 1451, 1202, 925, 736, 567,
      412, 352, 274, 256, 208, 187, 184, 163, 162, 203,
      157, 155, 165, 170, 155, 177, 157, 140, 169, 151,
      150, 152, 154, 179, 149, 187, 184, 167, 150, 191,
      160, 174, 179, 170, 165, 166, 166, 188, 178, 153,
      159, 172, 182, 191, 157, 185, 155, 162, 198, 171,
      169, 167, 160, 176, 176, 182, 187, 189, 201, 207,
      167, 184, 184, 177, 203, 172, 189, 204, 214, 197,
      208, 165, 194, 189, 199, 194, 201, 167, 198, 224,
      194, 188, 191, 219, 210, 203, 207, 204, 179, 191,
      186, 208, 191, 203, 189, 193, 190, 225, 179, 193,
      193, 218, 221, 217, 188, 183, 205, 179, 210, 186,
      217, 228, 207, 155, 191, 219, 233, 194, 193, 215,
      216, 215, 219, 215, 201, 216, 224, 205, 215, 231,
      196, 219, 206, 211, 200, 189, 192, 208, 216, 209,
      205, 207, 204, 224, 193, 207, 202, 229, 219, 219,
      202, 202, 219, 220, 193, 221, 209, 243, 236, 212,
      239, 247, 244, 226, 229, 251, 231, 237, 246, 213,
      232, 248, 224, 254, 256, 262, 260, 287, 264, 263,
      274, 267, 316, 292, 307, 310, 295, 348, 377, 350,
      386, 371, 355, 367, 382, 381, 356, 371, 379, 365,
      371, 355, 335, 320, 316, 301, 330, 318, 315, 306,
      299, 289, 284, 268, 273, 271, 234, 242, 233, 285,
      254, 246, 243, 243, 257, 267, 256, 246, 273, 240,
      267, 262, 262, 251, 262, 253, 253, 219, 258, 263,
      228, 260, 282, 223, 276, 253, 243, 224, 274, 228,
      244, 250, 280, 275, 278, 239, 235, 266, 286, 232
   };
   std::vector<Double_t> grae_fexl_vect2{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_fexh_vect3{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_feyl_vect4{
      6.831172, 7.593751, 6.976026, 7.047337, 7.788779, 7.916129, 7.979042, 7.852713, 7.979042, 9.255554999999999,
      10, 9.469177, 9.780867000000001, 10.6018, 10.82475, 11.79837, 11.08663, 10.7361, 11.87942, 13.68626,
      13.43736, 14.34082, 15.63227, 16.68284, 19.40603, 23.02127, 27.30737, 31.07927, 36.04107, 39.83919,
      42.61902, 45.48097, 45.01099, 44.60266, 41.07223, 37.59528, 34.17348, 29.91792, 26.63393, 23.31701,
      19.80394, 18.26832, 16.0605, 15.50781, 13.93087, 13.18393, 13.07387, 12.27693, 12.23774, 13.75658,
      12.03994, 11.95994, 12.35496, 12.54799, 11.95994, 12.81353, 12.03994, 11.34272, 12.50961, 11.79837,
      11.75765, 11.83896, 11.91974, 12.88843, 11.71679, 13.18393, 13.07387, 12.43252, 11.75765, 13.32932,
      12.15899, 12.70038, 12.88843, 12.54799, 12.35496, 12.3938, 12.3938, 13.22042, 12.85103, 11.87942,
      12.11943, 12.6244, 13, 13.32932, 12.03994, 13.11066, 11.95994, 12.23774, 13.58013, 12.58625,
      12.50961, 12.43252, 12.15899, 12.77592, 12.77592, 13, 13.18393, 13.25682, 13.68626, 13.89618,
      12.43252, 13.07387, 13.07387, 12.81353, 13.75658, 12.6244, 13.25682, 13.79161, 14.13728, 13.54457,
      13.93087, 12.35496, 13.43736, 13.25682, 13.61559, 13.43736, 13.68626, 12.43252, 13.58013, 14.47498,
      13.43736, 13.22042, 13.32932, 14.30709, 14, 13.75658, 13.89618, 13.79161, 12.88843, 13.32932,
      13.14734, 13.93087, 13.32932, 13.75658, 13.25682, 13.40144, 13.29311, 14.50833, 12.88843, 13.40144,
      13.40144, 14.27329, 14.37447, 14.2394, 13.22042, 13.03699, 13.82655, 12.88843, 14, 13.14734,
      14.2394, 14.60794, 13.89618, 11.95994, 13.32932, 14.30709, 14.77252, 13.43736, 13.40144, 14.1714,
      14.20544, 14.1714, 14.30709, 14.1714, 13.68626, 14.20544, 14.47498, 13.82655, 14.1714, 14.70691,
      13.50893, 14.30709, 13.86141, 14.03444, 13.65097, 13.25682, 13.36542, 13.93087, 14.20544, 13.96548,
      13.82655, 13.89618, 13.79161, 14.47498, 13.40144, 13.89618, 13.72146, 14.641, 14.30709, 14.30709,
      13.72146, 13.72146, 14.30709, 14.34082, 13.40144, 14.37447, 13.96548, 15.09647, 14.87043, 14.0688,
      14.96771, 15.22419, 15.1285, 14.54161, 14.641, 15.35087, 14.70691, 14.90292, 15.19235, 14.10308,
      14.73975, 15.25595, 14.47498, 15.44522, 15.50781, 15.69413, 15.63227, 16.44845, 15.75577, 15.72498,
      16.0605, 15.84778, 17.28342, 16.59532, 17.02855, 17.11391, 16.68284, 18.16146, 18.92292, 18.21497,
      19.15324, 18.76785, 18.34808, 18.66377, 19.05121, 19.02562, 18.37459, 18.76785, 18.97434, 18.61151,
      18.76785, 18.34808, 17.80983, 17.39553, 17.28342, 16.85655, 17.67278, 17.33956, 17.25528, 17,
      16.79884, 16.50735, 16.35972, 15.87834, 16.03028, 15.96967, 14.80523, 15.06438, 14.77252, 16.38935,
      15.44522, 15.19235, 15.09647, 15.09647, 15.53901, 15.84778, 15.50781, 15.19235, 16.03028, 15,
      15.84778, 15.69413, 15.69413, 15.35087, 15.69413, 15.41383, 15.41383, 14.30709, 15.57016, 15.72498,
      14.60794, 15.63227, 16.3003, 14.44155, 16.12077, 15.41383, 15.09647, 14.47498, 16.0605, 14.60794,
      15.1285, 15.31929, 16.24067, 16.09066, 16.18083, 14.96771, 14.83786, 15.81717, 16.41892, 14.73975
   };
   std::vector<Double_t> grae_feyh_vect5{
      7.904289, 8.659564, 8.047634, 8.118225000000001, 8.852952, 8.979274, 9.041691, 8.916365000000001, 9.041691, 10.30959,
      11, 10.522, 10.83201, 11.6018, 11.82475, 12.79837, 12.08663, 11.7361, 12.87942, 14.68626,
      14.43736, 15.34082, 16.63227, 17.68284, 20.40603, 24.02127, 28.30737, 32.07927, 37.04107, 40.83919,
      43.61902, 46.48097, 46.01099, 45.60266, 42.07223, 38.59528, 35.17348, 30.91792, 27.63393, 24.31701,
      20.80394, 19.26832, 17.0605, 16.50781, 14.93087, 14.18393, 14.07387, 13.27693, 13.23774, 14.75658,
      13.03994, 12.95994, 13.35496, 13.54799, 12.95994, 13.81353, 13.03994, 12.34272, 13.50961, 12.79837,
      12.75765, 12.83896, 12.91974, 13.88843, 12.71679, 14.18393, 14.07387, 13.43252, 12.75765, 14.32932,
      13.15899, 13.70038, 13.88843, 13.54799, 13.35496, 13.3938, 13.3938, 14.22042, 13.85103, 12.87942,
      13.11943, 13.6244, 14, 14.32932, 13.03994, 14.11066, 12.95994, 13.23774, 14.58013, 13.58625,
      13.50961, 13.43252, 13.15899, 13.77592, 13.77592, 14, 14.18393, 14.25682, 14.68626, 14.89618,
      13.43252, 14.07387, 14.07387, 13.81353, 14.75658, 13.6244, 14.25682, 14.79161, 15.13728, 14.54457,
      14.93087, 13.35496, 14.43736, 14.25682, 14.61559, 14.43736, 14.68626, 13.43252, 14.58013, 15.47498,
      14.43736, 14.22042, 14.32932, 15.30709, 15, 14.75658, 14.89618, 14.79161, 13.88843, 14.32932,
      14.14734, 14.93087, 14.32932, 14.75658, 14.25682, 14.40144, 14.29311, 15.50833, 13.88843, 14.40144,
      14.40144, 15.27329, 15.37447, 15.2394, 14.22042, 14.03699, 14.82655, 13.88843, 15, 14.14734,
      15.2394, 15.60794, 14.89618, 12.95994, 14.32932, 15.30709, 15.77252, 14.43736, 14.40144, 15.1714,
      15.20544, 15.1714, 15.30709, 15.1714, 14.68626, 15.20544, 15.47498, 14.82655, 15.1714, 15.70691,
      14.50893, 15.30709, 14.86141, 15.03444, 14.65097, 14.25682, 14.36542, 14.93087, 15.20544, 14.96548,
      14.82655, 14.89618, 14.79161, 15.47498, 14.40144, 14.89618, 14.72146, 15.641, 15.30709, 15.30709,
      14.72146, 14.72146, 15.30709, 15.34082, 14.40144, 15.37447, 14.96548, 16.09647, 15.87043, 15.0688,
      15.96771, 16.22419, 16.1285, 15.54161, 15.641, 16.35087, 15.70691, 15.90292, 16.19235, 15.10308,
      15.73975, 16.25595, 15.47498, 16.44522, 16.50781, 16.69413, 16.63227, 17.44845, 16.75577, 16.72498,
      17.0605, 16.84778, 18.28342, 17.59532, 18.02855, 18.11391, 17.68284, 19.16146, 19.92292, 19.21497,
      20.15324, 19.76785, 19.34808, 19.66377, 20.05121, 20.02562, 19.37459, 19.76785, 19.97434, 19.61151,
      19.76785, 19.34808, 18.80983, 18.39553, 18.28342, 17.85655, 18.67278, 18.33956, 18.25528, 18,
      17.79884, 17.50735, 17.35972, 16.87834, 17.03028, 16.96967, 15.80523, 16.06438, 15.77252, 17.38935,
      16.44522, 16.19235, 16.09647, 16.09647, 16.53901, 16.84778, 16.50781, 16.19235, 17.03028, 16,
      16.84778, 16.69413, 16.69413, 16.35087, 16.69413, 16.41383, 16.41383, 15.30709, 16.57016, 16.72498,
      15.60794, 16.63227, 17.3003, 15.44155, 17.12077, 16.41383, 16.09647, 15.47498, 17.0605, 15.60794,
      16.1285, 16.31929, 17.24067, 17.09066, 17.18083, 15.96771, 15.83786, 16.81717, 17.41892, 15.73975
   };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(300, grae_fx_vect0.data(), grae_fy_vect1.data(), grae_fexl_vect2.data(), grae_fexh_vect3.data(), grae_feyl_vect4.data(), grae_feyh_vect5.data());
   grae->SetName("fit_Datahplateau_pass");
   grae->SetTitle("Histogram of datahplateau_pass_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_histogram1 = new TH1F("Graph_histogram1", "Histogram of datahplateau_pass_plot__mass", 300, 10, 730);
   Graph_histogram1->SetMinimum(36.15194);
   Graph_histogram1->SetMaximum(2372.512);
   Graph_histogram1->SetDirectory(nullptr);
   Graph_histogram1->SetStats(0);
   Graph_histogram1->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram1->SetLineWidth(2);
   Graph_histogram1->SetMarkerStyle(20);
   Graph_histogram1->GetXaxis()->SetNdivisions(505);
   Graph_histogram1->GetXaxis()->SetLabelFont(132);
   Graph_histogram1->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetXaxis()->SetTitleFont(132);
   Graph_histogram1->GetYaxis()->SetLabelFont(132);
   Graph_histogram1->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram1->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetYaxis()->SetTitleFont(132);
   Graph_histogram1->GetZaxis()->SetLabelFont(132);
   Graph_histogram1->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram1->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram1);
   
   grae->Draw("p");
   
   std::vector<Double_t> graph_x_vect6{
      67.998, 68, 70, 72, 74, 76, 78, 80, 82, 84,
      86, 88, 90, 92, 94, 96, 98, 100, 102, 104,
      106, 108, 110, 112, 114, 116, 117, 118, 119, 120,
      121, 122, 123, 124, 125, 126, 128, 129, 130, 131,
      132, 133, 134, 135, 136, 137, 138, 139, 140, 141,
      142, 144, 145, 146, 147, 148, 149, 150, 151, 152,
      153, 154, 156, 158, 160, 162, 164, 166, 168, 170,
      172, 174, 176, 178, 180, 182, 184, 186, 188, 190,
      192, 194, 196, 198, 200, 202, 204, 206, 208, 210,
      212, 214, 216, 218, 220, 222, 224, 226, 228, 230,
      232, 234, 236, 238, 240, 242, 244, 246, 248, 250,
      252, 254, 256, 258, 260, 262, 264, 266, 268, 270,
      272, 274, 276, 278, 280, 282, 284, 286, 288, 290,
      292, 294, 296, 298, 300, 302, 304, 306, 308, 310,
      312, 314, 316, 318, 320, 322, 324, 326, 328, 330,
      332, 334, 336, 338, 340, 342, 344, 346, 348, 350,
      352, 354, 356, 358, 360, 362, 364, 366, 368, 370,
      372, 374, 376, 378, 380, 382, 384, 386, 388, 390,
      392, 394, 396, 398, 400, 402, 404, 406, 408, 410,
      412, 414, 416, 418, 420, 422, 424, 426, 428, 430,
      432, 434, 436, 438, 440, 442, 444, 446, 448, 450,
      452, 454, 456, 458, 460, 462, 464, 466, 468, 470,
      472, 474, 476, 478, 480, 482, 484, 486, 488, 490,
      492, 494, 496, 498, 500, 502, 504, 506, 508, 510,
      512, 514, 516, 518, 520, 522, 524, 526, 528, 530,
      532, 534, 536, 538, 540, 542, 544, 546, 548, 550,
      552, 554, 556, 558, 560, 562, 564, 566, 568, 570,
      572, 574, 576, 578, 580, 582, 584, 586, 588, 590,
      592, 594, 596, 598, 600, 602, 604, 606, 608, 610,
      612, 614, 616, 618, 620, 622, 624, 626, 628, 630,
      632, 634, 636, 638, 640, 642, 644, 646, 648, 650,
      652, 654, 656, 658, 660, 662, 664, 666, 668, 670,
      670, 672, 672.002
   };
   std::vector<Double_t> graph_y_vect7{
      0, 31.71618, 31.71618, 36.56801, 41.65109, 46.97127, 52.53874, 58.36865, 64.48192, 70.90631,
      77.67784, 84.8426, 92.45917, 100.6019, 109.3652, 118.8697, 129.2704, 140.7684, 153.628, 168.2014,
      184.966, 204.5819, 227.9844, 256.5353, 292.2847, 338.4461, 366.9621, 400.3089, 439.778, 487.1361,
      544.8566, 616.4957000000001, 707.3299, 825.4880000000001, 967.2904, 1118.229, 1430.931, 1582.345, 1722.706, 1846.074,
      1946.905, 2020.464, 2063.199, 2073.032, 2049.53, 1993.94, 1909.089, 1799.146, 1669.292, 1525.315,
      1373.197, 1067.064, 922.6671, 790.7064, 681.1182, 591.1736, 517.1255, 455.9889, 405.3757, 363.3687,
      328.4231, 299.2894, 254.5911, 223.2094, 201.0781, 185.4379, 174.3953, 166.6373, 161.244, 157.5653,
      155.1372, 153.6263, 152.7905, 152.4534, 152.4849, 152.7891, 153.2943, 153.9469, 154.7068, 155.5434,
      156.4336, 157.36, 158.309, 159.2706, 160.2369, 161.202, 162.1613, 163.1115, 164.0499, 164.9748,
      165.8846, 166.7785, 167.6558, 168.5161, 169.3592, 170.1851, 170.9937, 171.7853, 172.5602, 173.3185,
      174.0606, 174.7869, 175.4978, 176.1936, 176.8749, 177.542, 178.1953, 178.8353, 179.4623, 180.0769,
      180.6794, 181.2702, 181.8498, 182.4185, 182.9767, 183.5248, 184.0631, 184.5921, 185.112, 185.6232,
      186.126, 186.6208, 187.1078, 187.5874, 188.0598, 188.5253, 188.9843, 189.4369, 189.8835, 190.3242,
      190.7593, 191.1891, 191.6137, 192.0334, 192.4484, 192.8589, 193.2651, 193.6672, 194.0654, 194.4597,
      194.8505, 195.2379, 195.622, 196.0029, 196.3809, 196.7561, 197.1286, 197.4985, 197.866, 198.2312,
      198.5941, 198.955, 199.3139, 199.671, 200.0263, 200.3799, 200.7319, 201.0825, 201.4316, 201.7795,
      202.1261, 202.4715, 202.8159, 203.1593, 203.5017, 203.8432, 204.1839, 204.5239, 204.8632, 205.2018,
      205.5399, 205.8774, 206.2145, 206.5511, 206.8873, 207.2232, 207.5587, 207.8941, 208.2292, 208.5641,
      208.8988, 209.2335, 209.568, 209.9025, 210.237, 210.5715, 210.9061, 211.2407, 211.5753, 211.9101,
      212.2451, 212.5802, 212.9155, 213.2509, 213.5866, 213.9226, 214.2588, 214.5953, 214.932, 215.2692,
      215.6067, 215.9446, 216.2829, 216.6218, 216.9613, 217.3016, 217.6429, 217.9854, 218.3296, 218.676,
      219.0254, 219.3789, 219.7378, 220.1042, 220.4807, 220.8708, 221.2788, 221.7106, 222.1736, 222.677,
      223.2322, 223.8534, 224.5575, 225.3648, 226.299, 227.3875, 228.6614, 230.1552, 231.907, 233.957,
      236.3474, 239.1207, 242.3183, 245.9785, 250.1346, 254.8122, 260.0271, 265.7824, 272.0664, 278.8506,
      286.0878, 293.7113, 301.635, 309.7536, 317.9444, 326.0703, 333.983, 341.5273, 348.547, 354.8896,
      360.4125, 364.9884, 368.5108, 370.8984, 372.0981, 372.0881, 370.8782, 368.5098, 365.0536, 360.6073,
      355.2907, 349.2412, 342.6082, 335.5472, 328.2145, 320.7614, 313.3299, 306.0485, 299.0293, 292.3659,
      286.1325, 280.3835, 275.1545, 270.4633, 266.3121, 262.6898, 259.5741, 256.9345, 254.7342, 252.9328,
      251.488, 250.3574, 249.4998, 248.8762, 248.4509, 248.1912, 248.0684, 248.0575, 248.1368, 248.2881,
      248.4964, 248.7492, 249.0365, 249.3502, 249.684, 250.0329, 250.3932, 250.7619, 251.1368, 251.5164,
      251.8994, 252.285, 252.6725, 253.0615, 253.4517, 253.8429, 254.2348, 254.6275, 255.0208, 255.4147,
      255.8092, 256.2042, 256.5997, 256.9957, 257.3922, 257.7892, 258.1868, 258.5848, 258.9833, 259.3823,
      259.3823, 259.3823, 0
   };
   TGraph *graph_fit = new TGraph(323, graph_x_vect6.data(), graph_y_vect7.data());
   graph_fit->SetName("fitPDF_hplateau_pass");
   graph_fit->SetTitle("Graph");
   graph_fit->SetFillStyle(1000);
   graph_fit->SetLineColor(2);
   graph_fit->SetLineWidth(3);
   graph_fit->SetMarkerStyle(20);
   
   TH1F *Graph_histogram2 = new TH1F("Graph_histogram2", "", 323, 7.5976, 732.4023999999999);
   Graph_histogram2->SetMinimum(0);
   Graph_histogram2->SetMaximum(2280.335);
   Graph_histogram2->SetDirectory(nullptr);
   Graph_histogram2->SetStats(0);
   Graph_histogram2->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram2->SetLineWidth(2);
   Graph_histogram2->SetMarkerStyle(20);
   Graph_histogram2->GetXaxis()->SetNdivisions(505);
   Graph_histogram2->GetXaxis()->SetLabelFont(132);
   Graph_histogram2->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetXaxis()->SetTitleFont(132);
   Graph_histogram2->GetYaxis()->SetLabelFont(132);
   Graph_histogram2->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram2->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetYaxis()->SetTitleFont(132);
   Graph_histogram2->GetZaxis()->SetLabelFont(132);
   Graph_histogram2->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram2->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram2->GetZaxis()->SetTitleFont(132);
   graph_fit->SetHistogram(Graph_histogram2);
   
   graph_fit->Draw("l");
   
   std::vector<Double_t> graph_x_vect8{
      67.998, 68, 70, 72, 74, 76, 78, 80, 82, 84,
      86, 88, 90, 92, 94, 96, 98, 100, 102, 104,
      106, 108, 110, 112, 114, 116, 118, 120, 122, 124,
      126, 128, 130, 132, 134, 136, 138, 140, 142, 144,
      146, 148, 150, 152, 154, 156, 158, 160, 162, 164,
      166, 168, 170, 172, 174, 176, 178, 180, 182, 184,
      186, 188, 190, 192, 194, 196, 198, 200, 202, 204,
      206, 208, 210, 212, 214, 216, 218, 220, 222, 224,
      226, 228, 230, 232, 234, 236, 238, 240, 242, 244,
      246, 248, 250, 252, 254, 256, 258, 260, 262, 264,
      266, 268, 270, 272, 274, 276, 278, 280, 282, 284,
      286, 288, 290, 292, 294, 296, 298, 300, 302, 304,
      306, 308, 310, 312, 314, 316, 318, 320, 322, 324,
      326, 328, 330, 332, 334, 336, 338, 340, 342, 344,
      346, 348, 350, 352, 354, 356, 358, 360, 362, 364,
      366, 368, 370, 372, 374, 376, 378, 380, 382, 384,
      386, 388, 390, 392, 394, 396, 398, 400, 402, 404,
      406, 408, 410, 412, 414, 416, 418, 420, 422, 424,
      426, 428, 430, 432, 434, 436, 438, 440, 442, 444,
      446, 448, 450, 452, 454, 456, 458, 460, 462, 464,
      466, 468, 470, 472, 474, 476, 478, 480, 482, 484,
      486, 488, 490, 492, 494, 496, 498, 500, 502, 504,
      506, 508, 510, 512, 514, 516, 518, 520, 522, 524,
      526, 528, 530, 532, 534, 536, 538, 540, 542, 544,
      546, 548, 550, 552, 554, 556, 558, 560, 562, 564,
      566, 568, 570, 572, 574, 576, 578, 580, 582, 584,
      586, 588, 590, 592, 594, 596, 598, 600, 602, 604,
      606, 608, 610, 612, 614, 616, 618, 620, 622, 624,
      626, 628, 630, 632, 634, 636, 638, 640, 642, 644,
      646, 648, 650, 652, 654, 656, 658, 660, 662, 664,
      666, 668, 670, 670, 672, 672.002
   };
   std::vector<Double_t> graph_y_vect9{
      0, 0.03832854, 0.03832854, 3.206096, 6.454626, 9.770509000000001, 13.14138, 16.55586, 20.00348, 23.47464,
      26.96054, 30.45312, 33.94503, 37.42957, 40.90065, 44.35276, 47.78089, 51.18056, 54.54772, 57.87876,
      61.17047, 64.41998, 67.62481, 70.78274999999999, 73.89190000000001, 76.95064000000001, 79.95759, 82.91160000000001, 85.81173, 88.65725999999999,
      91.44761, 94.1824, 96.86139, 99.48447, 102.0517, 104.5631, 107.0191, 109.4198, 111.7659, 114.0577,
      116.2958, 118.4809, 120.6137, 122.6948, 124.7251, 126.7054, 128.6366, 130.5195, 132.355, 134.144,
      135.8876, 137.5865, 139.2419, 140.8547, 142.4258, 143.9562, 145.4469, 146.8988, 148.313, 149.6904,
      151.0319, 152.3386, 153.6112, 154.8508, 156.0583, 157.2345, 158.3804, 159.4969, 160.5847, 161.6447,
      162.6778, 163.6848, 164.6664, 165.6235, 166.5568, 167.4671, 168.3551, 169.2214, 170.0669, 170.8921,
      171.6978, 172.4845, 173.253, 174.0038, 174.7376, 175.4549, 176.1562, 176.8422, 177.5133, 178.1702,
      178.8132, 179.4429, 180.0598, 180.6643, 181.2569, 181.838, 182.408, 182.9674, 183.5165, 184.0557,
      184.5855, 185.1061, 185.6179, 186.1213, 186.6166, 187.104, 187.584, 188.0568, 188.5226, 188.9818,
      189.4347, 189.8815, 190.3224, 190.7577, 191.1876, 191.6123, 192.0322, 192.4473, 192.8579, 193.2642,
      193.6664, 194.0646, 194.459, 194.8499, 195.2373, 195.6214, 196.0025, 196.3805, 196.7557, 197.1282,
      197.4982, 197.8657, 198.2309, 198.5939, 198.9548, 199.3137, 199.6708, 200.0261, 200.3797, 200.7318,
      201.0823, 201.4315, 201.7794, 202.126, 202.4714, 202.8158, 203.1592, 203.5016, 203.8431, 204.1839,
      204.5238, 204.8631, 205.2018, 205.5398, 205.8774, 206.2144, 206.551, 206.8873, 207.2231, 207.5587,
      207.894, 208.2291, 208.564, 208.8988, 209.2334, 209.568, 209.9025, 210.237, 210.5715, 210.906,
      211.2406, 211.5753, 211.9101, 212.2451, 212.5802, 212.9154, 213.2509, 213.5866, 213.9225, 214.2587,
      214.5952, 214.9319, 215.269, 215.6063, 215.944, 216.2821, 216.6205, 216.9593, 217.2984, 217.638,
      217.978, 218.3183, 218.6591, 219.0004, 219.342, 219.6842, 220.0267, 220.3698, 220.7133, 221.0573,
      221.4018, 221.7468, 222.0922, 222.4382, 222.7847, 223.1317, 223.4792, 223.8272, 224.1757, 224.5248,
      224.8744, 225.2246, 225.5752, 225.9265, 226.2782, 226.6305, 226.9834, 227.3368, 227.6907, 228.0452,
      228.4002, 228.7559, 229.112, 229.4687, 229.826, 230.1838, 230.5422, 230.9012, 231.2607, 231.6208,
      231.9814, 232.3426, 232.7044, 233.0667, 233.4296, 233.7931, 234.1571, 234.5217, 234.8868, 235.2525,
      235.6188, 235.9856, 236.353, 236.7209, 237.0894, 237.4584, 237.8281, 238.1982, 238.5689, 238.9402,
      239.3121, 239.6844, 240.0574, 240.4309, 240.8049, 241.1795, 241.5546, 241.9303, 242.3066, 242.6833,
      243.0607, 243.4385, 243.8169, 244.1959, 244.5753, 244.9554, 245.3359, 245.717, 246.0986, 246.4808,
      246.8635, 247.2467, 247.6305, 248.0147, 248.3995, 248.7849, 249.1707, 249.5571, 249.944, 250.3314,
      250.7193, 251.1078, 251.4967, 251.8862, 252.2762, 252.6667, 253.0577, 253.4493, 253.8413, 254.2338,
      254.6269, 255.0204, 255.4145, 255.809, 256.2041, 256.5996, 256.9957, 257.3922, 257.7892, 258.1868,
      258.5848, 258.9833, 259.3823, 259.3823, 259.3823, 0
   };
   TGraph *graph = new TGraph(306, graph_x_vect8.data(), graph_y_vect9.data());
   graph->SetName("fitBkg");
   graph->SetTitle("Graph");
   graph->SetFillColor(TColor::GetColor("#0072b2"));
   graph->SetFillStyle(1000);
   graph->SetLineColor(TColor::GetColor("#0072b2"));
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_histogram3 = new TH1F("Graph_histogram3", "", 306, 7.5976, 732.4023999999999);
   Graph_histogram3->SetMinimum(0);
   Graph_histogram3->SetMaximum(285.3205);
   Graph_histogram3->SetDirectory(nullptr);
   Graph_histogram3->SetStats(0);
   Graph_histogram3->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram3->SetLineWidth(2);
   Graph_histogram3->SetMarkerStyle(20);
   Graph_histogram3->GetXaxis()->SetNdivisions(505);
   Graph_histogram3->GetXaxis()->SetLabelFont(132);
   Graph_histogram3->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetXaxis()->SetTitleFont(132);
   Graph_histogram3->GetYaxis()->SetLabelFont(132);
   Graph_histogram3->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram3->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetYaxis()->SetTitleFont(132);
   Graph_histogram3->GetZaxis()->SetLabelFont(132);
   Graph_histogram3->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram3->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_histogram3);
   
   graph->Draw("fl");
   
   std::vector<Double_t> grae_fx_vect10{
      71, 73, 75, 77, 79, 81, 83, 85, 87, 89,
      91, 93, 95, 97, 99, 101, 103, 105, 107, 109,
      111, 113, 115, 117, 119, 121, 123, 125, 127, 129,
      131, 133, 135, 137, 139, 141, 143, 145, 147, 149,
      151, 153, 155, 157, 159, 161, 163, 165, 167, 169,
      171, 173, 175, 177, 179, 181, 183, 185, 187, 189,
      191, 193, 195, 197, 199, 201, 203, 205, 207, 209,
      211, 213, 215, 217, 219, 221, 223, 225, 227, 229,
      231, 233, 235, 237, 239, 241, 243, 245, 247, 249,
      251, 253, 255, 257, 259, 261, 263, 265, 267, 269,
      271, 273, 275, 277, 279, 281, 283, 285, 287, 289,
      291, 293, 295, 297, 299, 301, 303, 305, 307, 309,
      311, 313, 315, 317, 319, 321, 323, 325, 327, 329,
      331, 333, 335, 337, 339, 341, 343, 345, 347, 349,
      351, 353, 355, 357, 359, 361, 363, 365, 367, 369,
      371, 373, 375, 377, 379, 381, 383, 385, 387, 389,
      391, 393, 395, 397, 399, 401, 403, 405, 407, 409,
      411, 413, 415, 417, 419, 421, 423, 425, 427, 429,
      431, 433, 435, 437, 439, 441, 443, 445, 447, 449,
      451, 453, 455, 457, 459, 461, 463, 465, 467, 469,
      471, 473, 475, 477, 479, 481, 483, 485, 487, 489,
      491, 493, 495, 497, 499, 501, 503, 505, 507, 509,
      511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
      531, 533, 535, 537, 539, 541, 543, 545, 547, 549,
      551, 553, 555, 557, 559, 561, 563, 565, 567, 569,
      571, 573, 575, 577, 579, 581, 583, 585, 587, 589,
      591, 593, 595, 597, 599, 601, 603, 605, 607, 609,
      611, 613, 615, 617, 619, 621, 623, 625, 627, 629,
      631, 633, 635, 637, 639, 641, 643, 645, 647, 649,
      651, 653, 655, 657, 659, 661, 663, 665, 667, 669
   };
   std::vector<Double_t> grae_fy_vect11{
      47, 58, 49, 50, 61, 63, 64, 62, 64, 86,
      110, 90, 96, 123, 128, 151, 134, 126, 153, 201,
      194, 220, 260, 295, 396, 553, 773, 997, 1335, 1627,
      1859, 2114, 2071, 2034, 1728, 1451, 1202, 925, 736, 567,
      412, 352, 274, 256, 208, 187, 184, 163, 162, 203,
      157, 155, 165, 170, 155, 177, 157, 140, 169, 151,
      150, 152, 154, 179, 149, 187, 184, 167, 150, 191,
      160, 174, 179, 170, 165, 166, 166, 188, 178, 153,
      159, 172, 182, 191, 157, 185, 155, 162, 198, 171,
      169, 167, 160, 176, 176, 182, 187, 189, 201, 207,
      167, 184, 184, 177, 203, 172, 189, 204, 214, 197,
      208, 165, 194, 189, 199, 194, 201, 167, 198, 224,
      194, 188, 191, 219, 210, 203, 207, 204, 179, 191,
      186, 208, 191, 203, 189, 193, 190, 225, 179, 193,
      193, 218, 221, 217, 188, 183, 205, 179, 210, 186,
      217, 228, 207, 155, 191, 219, 233, 194, 193, 215,
      216, 215, 219, 215, 201, 216, 224, 205, 215, 231,
      196, 219, 206, 211, 200, 189, 192, 208, 216, 209,
      205, 207, 204, 224, 193, 207, 202, 229, 219, 219,
      202, 202, 219, 220, 193, 221, 209, 243, 236, 212,
      239, 247, 244, 226, 229, 251, 231, 237, 246, 213,
      232, 248, 224, 254, 256, 262, 260, 287, 264, 263,
      274, 267, 316, 292, 307, 310, 295, 348, 377, 350,
      386, 371, 355, 367, 382, 381, 356, 371, 379, 365,
      371, 355, 335, 320, 316, 301, 330, 318, 315, 306,
      299, 289, 284, 268, 273, 271, 234, 242, 233, 285,
      254, 246, 243, 243, 257, 267, 256, 246, 273, 240,
      267, 262, 262, 251, 262, 253, 253, 219, 258, 263,
      228, 260, 282, 223, 276, 253, 243, 224, 274, 228,
      244, 250, 280, 275, 278, 239, 235, 266, 286, 232
   };
   std::vector<Double_t> grae_fexl_vect12{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_fexh_vect13{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_feyl_vect14{
      6.831172, 7.593751, 6.976026, 7.047337, 7.788779, 7.916129, 7.979042, 7.852713, 7.979042, 9.255554999999999,
      10, 9.469177, 9.780867000000001, 10.6018, 10.82475, 11.79837, 11.08663, 10.7361, 11.87942, 13.68626,
      13.43736, 14.34082, 15.63227, 16.68284, 19.40603, 23.02127, 27.30737, 31.07927, 36.04107, 39.83919,
      42.61902, 45.48097, 45.01099, 44.60266, 41.07223, 37.59528, 34.17348, 29.91792, 26.63393, 23.31701,
      19.80394, 18.26832, 16.0605, 15.50781, 13.93087, 13.18393, 13.07387, 12.27693, 12.23774, 13.75658,
      12.03994, 11.95994, 12.35496, 12.54799, 11.95994, 12.81353, 12.03994, 11.34272, 12.50961, 11.79837,
      11.75765, 11.83896, 11.91974, 12.88843, 11.71679, 13.18393, 13.07387, 12.43252, 11.75765, 13.32932,
      12.15899, 12.70038, 12.88843, 12.54799, 12.35496, 12.3938, 12.3938, 13.22042, 12.85103, 11.87942,
      12.11943, 12.6244, 13, 13.32932, 12.03994, 13.11066, 11.95994, 12.23774, 13.58013, 12.58625,
      12.50961, 12.43252, 12.15899, 12.77592, 12.77592, 13, 13.18393, 13.25682, 13.68626, 13.89618,
      12.43252, 13.07387, 13.07387, 12.81353, 13.75658, 12.6244, 13.25682, 13.79161, 14.13728, 13.54457,
      13.93087, 12.35496, 13.43736, 13.25682, 13.61559, 13.43736, 13.68626, 12.43252, 13.58013, 14.47498,
      13.43736, 13.22042, 13.32932, 14.30709, 14, 13.75658, 13.89618, 13.79161, 12.88843, 13.32932,
      13.14734, 13.93087, 13.32932, 13.75658, 13.25682, 13.40144, 13.29311, 14.50833, 12.88843, 13.40144,
      13.40144, 14.27329, 14.37447, 14.2394, 13.22042, 13.03699, 13.82655, 12.88843, 14, 13.14734,
      14.2394, 14.60794, 13.89618, 11.95994, 13.32932, 14.30709, 14.77252, 13.43736, 13.40144, 14.1714,
      14.20544, 14.1714, 14.30709, 14.1714, 13.68626, 14.20544, 14.47498, 13.82655, 14.1714, 14.70691,
      13.50893, 14.30709, 13.86141, 14.03444, 13.65097, 13.25682, 13.36542, 13.93087, 14.20544, 13.96548,
      13.82655, 13.89618, 13.79161, 14.47498, 13.40144, 13.89618, 13.72146, 14.641, 14.30709, 14.30709,
      13.72146, 13.72146, 14.30709, 14.34082, 13.40144, 14.37447, 13.96548, 15.09647, 14.87043, 14.0688,
      14.96771, 15.22419, 15.1285, 14.54161, 14.641, 15.35087, 14.70691, 14.90292, 15.19235, 14.10308,
      14.73975, 15.25595, 14.47498, 15.44522, 15.50781, 15.69413, 15.63227, 16.44845, 15.75577, 15.72498,
      16.0605, 15.84778, 17.28342, 16.59532, 17.02855, 17.11391, 16.68284, 18.16146, 18.92292, 18.21497,
      19.15324, 18.76785, 18.34808, 18.66377, 19.05121, 19.02562, 18.37459, 18.76785, 18.97434, 18.61151,
      18.76785, 18.34808, 17.80983, 17.39553, 17.28342, 16.85655, 17.67278, 17.33956, 17.25528, 17,
      16.79884, 16.50735, 16.35972, 15.87834, 16.03028, 15.96967, 14.80523, 15.06438, 14.77252, 16.38935,
      15.44522, 15.19235, 15.09647, 15.09647, 15.53901, 15.84778, 15.50781, 15.19235, 16.03028, 15,
      15.84778, 15.69413, 15.69413, 15.35087, 15.69413, 15.41383, 15.41383, 14.30709, 15.57016, 15.72498,
      14.60794, 15.63227, 16.3003, 14.44155, 16.12077, 15.41383, 15.09647, 14.47498, 16.0605, 14.60794,
      15.1285, 15.31929, 16.24067, 16.09066, 16.18083, 14.96771, 14.83786, 15.81717, 16.41892, 14.73975
   };
   std::vector<Double_t> grae_feyh_vect15{
      7.904289, 8.659564, 8.047634, 8.118225000000001, 8.852952, 8.979274, 9.041691, 8.916365000000001, 9.041691, 10.30959,
      11, 10.522, 10.83201, 11.6018, 11.82475, 12.79837, 12.08663, 11.7361, 12.87942, 14.68626,
      14.43736, 15.34082, 16.63227, 17.68284, 20.40603, 24.02127, 28.30737, 32.07927, 37.04107, 40.83919,
      43.61902, 46.48097, 46.01099, 45.60266, 42.07223, 38.59528, 35.17348, 30.91792, 27.63393, 24.31701,
      20.80394, 19.26832, 17.0605, 16.50781, 14.93087, 14.18393, 14.07387, 13.27693, 13.23774, 14.75658,
      13.03994, 12.95994, 13.35496, 13.54799, 12.95994, 13.81353, 13.03994, 12.34272, 13.50961, 12.79837,
      12.75765, 12.83896, 12.91974, 13.88843, 12.71679, 14.18393, 14.07387, 13.43252, 12.75765, 14.32932,
      13.15899, 13.70038, 13.88843, 13.54799, 13.35496, 13.3938, 13.3938, 14.22042, 13.85103, 12.87942,
      13.11943, 13.6244, 14, 14.32932, 13.03994, 14.11066, 12.95994, 13.23774, 14.58013, 13.58625,
      13.50961, 13.43252, 13.15899, 13.77592, 13.77592, 14, 14.18393, 14.25682, 14.68626, 14.89618,
      13.43252, 14.07387, 14.07387, 13.81353, 14.75658, 13.6244, 14.25682, 14.79161, 15.13728, 14.54457,
      14.93087, 13.35496, 14.43736, 14.25682, 14.61559, 14.43736, 14.68626, 13.43252, 14.58013, 15.47498,
      14.43736, 14.22042, 14.32932, 15.30709, 15, 14.75658, 14.89618, 14.79161, 13.88843, 14.32932,
      14.14734, 14.93087, 14.32932, 14.75658, 14.25682, 14.40144, 14.29311, 15.50833, 13.88843, 14.40144,
      14.40144, 15.27329, 15.37447, 15.2394, 14.22042, 14.03699, 14.82655, 13.88843, 15, 14.14734,
      15.2394, 15.60794, 14.89618, 12.95994, 14.32932, 15.30709, 15.77252, 14.43736, 14.40144, 15.1714,
      15.20544, 15.1714, 15.30709, 15.1714, 14.68626, 15.20544, 15.47498, 14.82655, 15.1714, 15.70691,
      14.50893, 15.30709, 14.86141, 15.03444, 14.65097, 14.25682, 14.36542, 14.93087, 15.20544, 14.96548,
      14.82655, 14.89618, 14.79161, 15.47498, 14.40144, 14.89618, 14.72146, 15.641, 15.30709, 15.30709,
      14.72146, 14.72146, 15.30709, 15.34082, 14.40144, 15.37447, 14.96548, 16.09647, 15.87043, 15.0688,
      15.96771, 16.22419, 16.1285, 15.54161, 15.641, 16.35087, 15.70691, 15.90292, 16.19235, 15.10308,
      15.73975, 16.25595, 15.47498, 16.44522, 16.50781, 16.69413, 16.63227, 17.44845, 16.75577, 16.72498,
      17.0605, 16.84778, 18.28342, 17.59532, 18.02855, 18.11391, 17.68284, 19.16146, 19.92292, 19.21497,
      20.15324, 19.76785, 19.34808, 19.66377, 20.05121, 20.02562, 19.37459, 19.76785, 19.97434, 19.61151,
      19.76785, 19.34808, 18.80983, 18.39553, 18.28342, 17.85655, 18.67278, 18.33956, 18.25528, 18,
      17.79884, 17.50735, 17.35972, 16.87834, 17.03028, 16.96967, 15.80523, 16.06438, 15.77252, 17.38935,
      16.44522, 16.19235, 16.09647, 16.09647, 16.53901, 16.84778, 16.50781, 16.19235, 17.03028, 16,
      16.84778, 16.69413, 16.69413, 16.35087, 16.69413, 16.41383, 16.41383, 15.30709, 16.57016, 16.72498,
      15.60794, 16.63227, 17.3003, 15.44155, 17.12077, 16.41383, 16.09647, 15.47498, 17.0605, 15.60794,
      16.1285, 16.31929, 17.24067, 17.09066, 17.18083, 15.96771, 15.83786, 16.81717, 17.41892, 15.73975
   };
   grae = new TGraphAsymmErrors(300, grae_fx_vect10.data(), grae_fy_vect11.data(), grae_fexl_vect12.data(), grae_fexh_vect13.data(), grae_feyl_vect14.data(), grae_feyh_vect15.data());
   grae->SetName("fit_Datahplateau_pass");
   grae->SetTitle("Histogram of datahplateau_pass_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_histogram4 = new TH1F("Graph_histogram4", "Histogram of datahplateau_pass_plot__mass", 300, 10, 730);
   Graph_histogram4->SetMinimum(36.15194);
   Graph_histogram4->SetMaximum(2372.512);
   Graph_histogram4->SetDirectory(nullptr);
   Graph_histogram4->SetStats(0);
   Graph_histogram4->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram4->SetLineWidth(2);
   Graph_histogram4->SetMarkerStyle(20);
   Graph_histogram4->GetXaxis()->SetNdivisions(505);
   Graph_histogram4->GetXaxis()->SetLabelFont(132);
   Graph_histogram4->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetXaxis()->SetTitleFont(132);
   Graph_histogram4->GetYaxis()->SetLabelFont(132);
   Graph_histogram4->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram4->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetYaxis()->SetTitleFont(132);
   Graph_histogram4->GetZaxis()->SetLabelFont(132);
   Graph_histogram4->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram4->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram4->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram4);
   
   grae->Draw("p");
   graph_fit->Draw("l");
   TLatex *tex = new TLatex(0.35, 0.77, "LHCb");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.35, 0.7, "PbPb #sqrt{#it{s}_{NN}} = 5.02 Te#kern[-0.1]{V}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.35, 0.63, "#it{E}_{T}(#gamma^{probe}) > 1300 Me#kern[-0.1]{V}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.35, 0.53, "#gamma^{probe} satisfying trigger requirements");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   
   TH1D *frame_560c4703ca20__114__2 = new TH1D("frame_560c4703ca20__114__2", "", 300, 70, 670);
   frame_560c4703ca20__114__2->SetBinContent(1,2268.505);
   frame_560c4703ca20__114__2->SetMaximum(2268.505);
   frame_560c4703ca20__114__2->SetEntries(1);
   frame_560c4703ca20__114__2->SetDirectory(nullptr);
   frame_560c4703ca20__114__2->SetStats(0);
   frame_560c4703ca20__114__2->SetLineColor(TColor::GetColor("#000099"));
   frame_560c4703ca20__114__2->SetLineWidth(2);
   frame_560c4703ca20__114__2->SetMarkerStyle(20);
   frame_560c4703ca20__114__2->GetXaxis()->SetTitle("Mass ( #gamma#gamma ) [Me#kern[-0.1]{V}/#it{c}^{2}]");
   frame_560c4703ca20__114__2->GetXaxis()->SetNdivisions(505);
   frame_560c4703ca20__114__2->GetXaxis()->SetLabelFont(132);
   frame_560c4703ca20__114__2->GetXaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c4703ca20__114__2->GetXaxis()->SetLabelSize(0.07000000029802322);
   frame_560c4703ca20__114__2->GetXaxis()->SetTitleSize(0.07000000029802322);
   frame_560c4703ca20__114__2->GetXaxis()->SetTitleOffset(1.049999952316284);
   frame_560c4703ca20__114__2->GetXaxis()->SetTitleFont(132);
   frame_560c4703ca20__114__2->GetYaxis()->SetTitle("Candidates / [2 Me#kern[-0.1]{V}/#it{c}^{2}]");
   frame_560c4703ca20__114__2->GetYaxis()->SetNdivisions(505);
   frame_560c4703ca20__114__2->GetYaxis()->SetLabelFont(132);
   frame_560c4703ca20__114__2->GetYaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c4703ca20__114__2->GetYaxis()->SetLabelSize(0.05000000074505806);
   frame_560c4703ca20__114__2->GetYaxis()->SetTitleSize(0.07000000029802322);
   frame_560c4703ca20__114__2->GetYaxis()->SetTickLength(0.01999999955296516);
   frame_560c4703ca20__114__2->GetYaxis()->SetTitleOffset(0.949999988079071);
   frame_560c4703ca20__114__2->GetYaxis()->SetTitleFont(132);
   frame_560c4703ca20__114__2->GetZaxis()->SetLabelFont(132);
   frame_560c4703ca20__114__2->GetZaxis()->SetLabelOffset(0.01499999966472387);
   frame_560c4703ca20__114__2->GetZaxis()->SetLabelSize(0.05999999865889549);
   frame_560c4703ca20__114__2->GetZaxis()->SetTitleSize(0.07199999690055847);
   frame_560c4703ca20__114__2->GetZaxis()->SetTitleOffset(1.200000047683716);
   frame_560c4703ca20__114__2->GetZaxis()->SetTitleFont(132);
   frame_560c4703ca20__114__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.73, 0.67, 0.95, 0.85, nullptr, "brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.048);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *legentry = leg->AddEntry("fit_Datahplateau_pass","Data","lp");
   legentry = leg->AddEntry("fitPDF_hplateau_pass","Fit","L");
   legentry->SetLineColor(TColor::GetColor("#3333ff"));
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("fitBkg","Background","FL");
   legentry->SetLineColor(TColor::GetColor("#006600"));
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   leg->Draw();
   c2hplateau_pass->Modified();
   c2hplateau_pass->SetSelected(c2hplateau_pass);
   c2hplateau_pass->Print("Fig1a.gif");
   c2hplateau_pass->Print("Fig1a.pdf");
}


==> figs/Fig1b.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig1b()
{
//=========Macro generated from canvas: c2hplateau_fail/fitpdf
//=========  (Wed Jun 24 14:36:18 2026) by ROOT version 6.36.02
   TCanvas *c2hplateau_fail = new TCanvas("c2hplateau_fail", "fitpdf", 60, 83, 800, 600);
   gStyle->SetOptFit(0);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(1);
   TColor::SetPalette(57, nullptr);
   c2hplateau_fail->Range(-17.59259,-43.44461,0.9259259,228.0842);
   c2hplateau_fail->SetFillColor(0);
   c2hplateau_fail->SetBorderMode(0);
   c2hplateau_fail->SetBorderSize(2);
   c2hplateau_fail->SetTickx(1);
   c2hplateau_fail->SetTicky(1);
   c2hplateau_fail->SetLeftMargin(0.16);
   c2hplateau_fail->SetRightMargin(0.04);
   c2hplateau_fail->SetTopMargin(0.12);
   c2hplateau_fail->SetBottomMargin(0.2);
   c2hplateau_fail->SetFrameLineWidth(2);
   c2hplateau_fail->SetFrameBorderMode(0);
   
   TH1D *frame_560c470d9b30__119__1 = new TH1D("frame_560c470d9b30__119__1", "", 300, 70, 670);
   frame_560c470d9b30__119__1->SetBinContent(1,1620.449);
   frame_560c470d9b30__119__1->SetMaximum(1620.449);
   frame_560c470d9b30__119__1->SetEntries(1);
   frame_560c470d9b30__119__1->SetDirectory(nullptr);
   frame_560c470d9b30__119__1->SetStats(0);
   frame_560c470d9b30__119__1->SetLineColor(TColor::GetColor("#000099"));
   frame_560c470d9b30__119__1->SetLineWidth(2);
   frame_560c470d9b30__119__1->SetMarkerStyle(20);
   frame_560c470d9b30__119__1->GetXaxis()->SetTitle("#it{m}(#gamma#gamma) [Me#kern[-0.1]{V}]");
   frame_560c470d9b30__119__1->GetXaxis()->SetNdivisions(505);
   frame_560c470d9b30__119__1->GetXaxis()->SetLabelFont(132);
   frame_560c470d9b30__119__1->GetXaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c470d9b30__119__1->GetXaxis()->SetLabelSize(0.07000000029802322);
   frame_560c470d9b30__119__1->GetXaxis()->SetTitleSize(0.07000000029802322);
   frame_560c470d9b30__119__1->GetXaxis()->SetTitleOffset(1.049999952316284);
   frame_560c470d9b30__119__1->GetXaxis()->SetTitleFont(132);
   frame_560c470d9b30__119__1->GetYaxis()->SetTitle("Candidates / 2 Me#kern[-0.1]{V}");
   frame_560c470d9b30__119__1->GetYaxis()->SetNdivisions(505);
   frame_560c470d9b30__119__1->GetYaxis()->SetLabelFont(132);
   frame_560c470d9b30__119__1->GetYaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c470d9b30__119__1->GetYaxis()->SetLabelSize(0.05000000074505806);
   frame_560c470d9b30__119__1->GetYaxis()->SetTitleSize(0.07000000029802322);
   frame_560c470d9b30__119__1->GetYaxis()->SetTickLength(0.01999999955296516);
   frame_560c470d9b30__119__1->GetYaxis()->SetTitleOffset(0.949999988079071);
   frame_560c470d9b30__119__1->GetYaxis()->SetTitleFont(132);
   frame_560c470d9b30__119__1->GetZaxis()->SetLabelFont(132);
   frame_560c470d9b30__119__1->GetZaxis()->SetLabelOffset(0.01499999966472387);
   frame_560c470d9b30__119__1->GetZaxis()->SetLabelSize(0.05999999865889549);
   frame_560c470d9b30__119__1->GetZaxis()->SetTitleSize(0.07199999690055847);
   frame_560c470d9b30__119__1->GetZaxis()->SetTitleOffset(1.200000047683716);
   frame_560c470d9b30__119__1->GetZaxis()->SetTitleFont(132);
   frame_560c470d9b30__119__1->Draw("FUNC");
   
   std::vector<Double_t> grae_fx_vect0{
      71, 73, 75, 77, 79, 81, 83, 85, 87, 89,
      91, 93, 95, 97, 99, 101, 103, 105, 107, 109,
      111, 113, 115, 117, 119, 121, 123, 125, 127, 129,
      131, 133, 135, 137, 139, 141, 143, 145, 147, 149,
      151, 153, 155, 157, 159, 161, 163, 165, 167, 169,
      171, 173, 175, 177, 179, 181, 183, 185, 187, 189,
      191, 193, 195, 197, 199, 201, 203, 205, 207, 209,
      211, 213, 215, 217, 219, 221, 223, 225, 227, 229,
      231, 233, 235, 237, 239, 241, 243, 245, 247, 249,
      251, 253, 255, 257, 259, 261, 263, 265, 267, 269,
      271, 273, 275, 277, 279, 281, 283, 285, 287, 289,
      291, 293, 295, 297, 299, 301, 303, 305, 307, 309,
      311, 313, 315, 317, 319, 321, 323, 325, 327, 329,
      331, 333, 335, 337, 339, 341, 343, 345, 347, 349,
      351, 353, 355, 357, 359, 361, 363, 365, 367, 369,
      371, 373, 375, 377, 379, 381, 383, 385, 387, 389,
      391, 393, 395, 397, 399, 401, 403, 405, 407, 409,
      411, 413, 415, 417, 419, 421, 423, 425, 427, 429,
      431, 433, 435, 437, 439, 441, 443, 445, 447, 449,
      451, 453, 455, 457, 459, 461, 463, 465, 467, 469,
      471, 473, 475, 477, 479, 481, 483, 485, 487, 489,
      491, 493, 495, 497, 499, 501, 503, 505, 507, 509,
      511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
      531, 533, 535, 537, 539, 541, 543, 545, 547, 549,
      551, 553, 555, 557, 559, 561, 563, 565, 567, 569,
      571, 573, 575, 577, 579, 581, 583, 585, 587, 589,
      591, 593, 595, 597, 599, 601, 603, 605, 607, 609,
      611, 613, 615, 617, 619, 621, 623, 625, 627, 629,
      631, 633, 635, 637, 639, 641, 643, 645, 647, 649,
      651, 653, 655, 657, 659, 661, 663, 665, 667, 669
   };
   std::vector<Double_t> grae_fy_vect1{
      84, 77, 86, 105, 85, 95, 102, 118, 110, 104,
      140, 126, 149, 145, 123, 153, 159, 162, 210, 176,
      224, 229, 236, 280, 303, 413, 526, 682, 834, 1017,
      1288, 1405, 1467, 1504, 1404, 1282, 1022, 881, 677, 547,
      464, 388, 288, 280, 278, 267, 241, 227, 227, 242,
      221, 188, 215, 218, 244, 228, 216, 227, 226, 247,
      238, 191, 201, 236, 243, 204, 210, 254, 199, 197,
      222, 227, 239, 206, 242, 235, 261, 242, 254, 236,
      232, 249, 236, 242, 214, 236, 223, 279, 265, 220,
      240, 243, 253, 239, 229, 230, 241, 260, 222, 220,
      269, 237, 246, 270, 251, 236, 248, 237, 240, 250,
      240, 292, 244, 261, 249, 270, 267, 264, 260, 281,
      268, 251, 262, 239, 234, 278, 276, 257, 254, 254,
      249, 274, 246, 245, 263, 291, 257, 276, 265, 250,
      269, 303, 289, 289, 273, 241, 278, 262, 262, 233,
      293, 258, 305, 253, 270, 286, 313, 261, 255, 254,
      280, 283, 265, 280, 278, 267, 289, 276, 284, 282,
      300, 277, 287, 287, 265, 298, 284, 305, 269, 308,
      276, 294, 279, 329, 262, 292, 293, 298, 264, 286,
      274, 290, 302, 300, 269, 296, 318, 316, 278, 305,
      296, 264, 293, 296, 294, 300, 285, 309, 300, 302,
      297, 314, 329, 284, 298, 328, 322, 317, 307, 371,
      335, 324, 357, 342, 337, 351, 352, 382, 387, 419,
      364, 359, 402, 394, 374, 391, 391, 427, 385, 384,
      420, 416, 437, 405, 379, 386, 383, 425, 372, 386,
      382, 374, 344, 383, 357, 341, 361, 330, 339, 338,
      339, 318, 330, 371, 348, 353, 317, 333, 306, 307,
      317, 344, 330, 320, 327, 328, 300, 340, 354, 316,
      303, 316, 313, 296, 322, 337, 328, 336, 311, 335,
      312, 326, 351, 305, 334, 323, 308, 361, 307, 336
   };
   std::vector<Double_t> grae_fexl_vect2{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_fexh_vect3{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_feyl_vect4{
      9.146872999999999, 8.755868, 9.255554999999999, 9.759142000000001, 9.201373999999999, 9.729611999999999, 9.611874, 10.37428, 10, 9.710289,
      11.34272, 10.7361, 11.71679, 11.55197, 10.6018, 11.87942, 12.11943, 12.23774, 14, 12.77592,
      14.47498, 14.641, 14.87043, 16.24067, 16.91407, 19.82855, 22.44014, 25.61992, 28.38339, 31.39436,
      35.3922, 36.98666, 37.8047, 38.28466, 36.97332, 35.30852, 31.47264, 29.18586, 25.52403, 22.89338,
      21.04646, 19.20406, 16.47793, 16.24067, 16.18083, 15.84778, 15.03222, 14.57481, 14.57481, 15.06438,
      14.37447, 13.22042, 14.1714, 14.27329, 15.1285, 14.60794, 14.20544, 14.57481, 14.54161, 15.22419,
      14.93535, 13.32932, 13.68626, 14.87043, 15.09647, 13.79161, 14, 15.44522, 13.61559, 13.54457,
      14.40805, 14.57481, 14.96771, 13.86141, 15.06438, 14.83786, 15.66323, 15.06438, 15.44522, 14.87043,
      14.73975, 15.28765, 14.87043, 15.06438, 14.13728, 14.87043, 14.44155, 16.21077, 15.7865, 14.34082,
      15, 15.09647, 15.41383, 14.96771, 14.641, 14.67399, 15.03222, 15.63227, 14.40805, 14.34082,
      15.90884, 14.90292, 15.19235, 15.93928, 15.35087, 14.87043, 15.25595, 14.90292, 15, 15.31929,
      15, 16.59532, 15.1285, 15.66323, 15.28765, 15.93928, 15.84778, 15.75577, 15.63227, 16.27051,
      15.87834, 15.35087, 15.69413, 14.96771, 14.80523, 16.18083, 16.12077, 15.53901, 15.44522, 15.44522,
      15.28765, 16.0605, 15.19235, 15.16046, 15.72498, 16.56605, 15.53901, 16.12077, 15.7865, 15.31929,
      15.90884, 16.91407, 16.50735, 16.50735, 16.03028, 15.03222, 16.18083, 15.69413, 15.69413, 14.77252,
      16.62454, 15.57016, 16.97141, 15.41383, 15.93928, 16.41892, 17.19887, 15.66323, 15.47655, 15.44522,
      16.24067, 16.33003, 15.7865, 16.24067, 16.18083, 15.84778, 16.50735, 16.12077, 16.35972, 16.3003,
      16.82772, 16.15083, 16.44845, 16.44845, 15.7865, 16.76992, 16.35972, 16.97141, 15.90884, 17.05705,
      16.12077, 16.65372, 16.21077, 17.64525, 15.69413, 16.59532, 16.62454, 16.76992, 15.75577, 16.41892,
      16.0605, 16.53673, 16.88534, 16.82772, 15.90884, 16.71191, 17.33956, 17.28342, 16.18083, 16.97141,
      16.71191, 15.75577, 16.62454, 16.71191, 16.65372, 16.82772, 16.38935, 17.08551, 16.82772, 16.88534,
      16.74094, 17.2271, 17.64525, 16.35972, 16.76992, 17.61767, 17.45132, 17.31151, 17.02855, 18.76785,
      17.80983, 17.50694, 18.40106, 18, 17.86437, 18.24166, 18.26832, 19.05121, 19.17867, 19.9756,
      18.58533, 18.45389, 19.55617, 19.35573, 18.84554, 19.28004, 19.28004, 20.17003, 19.12779, 19.1023,
      20, 19.90221, 20.41052, 19.63082, 18.97434, 19.15324, 19.07677, 20.12159, 18.79378, 19.15324,
      19.05121, 18.84554, 18.05398, 19.07677, 18.40106, 17.97295, 18.50658, 17.67278, 17.91874, 17.89157,
      17.91874, 17.33956, 17.67278, 18.76785, 18.16146, 18.29495, 17.31151, 17.75514, 17, 17.02855,
      17.31151, 18.05398, 17.67278, 17.39553, 17.59005, 17.61767, 16.82772, 17.94587, 18.32153, 17.28342,
      16.91407, 17.28342, 17.19887, 16.71191, 17.45132, 17.86437, 17.61767, 17.83712, 17.14228, 17.80983,
      17.1706, 17.56239, 18.24166, 16.97141, 17.78251, 17.47915, 17.05705, 18.50658, 17.02855, 17.83712
   };
   std::vector<Double_t> grae_feyh_vect5{
      10.20155, 9.812979, 10.30959, 10.75914, 10.25573, 10.78102, 10.61187, 11.37428, 11, 10.71029,
      12.34272, 11.7361, 12.71679, 12.55197, 11.6018, 12.87942, 13.11943, 13.23774, 15, 13.77592,
      15.47498, 15.641, 15.87043, 17.24067, 17.91407, 20.82855, 23.44014, 26.61992, 29.38339, 32.39436,
      36.3922, 37.98666, 38.8047, 39.28466, 37.97332, 36.30852, 32.47264, 30.18586, 26.52403, 23.89338,
      22.04646, 20.20406, 17.47793, 17.24067, 17.18083, 16.84778, 16.03222, 15.57481, 15.57481, 16.06438,
      15.37447, 14.22042, 15.1714, 15.27329, 16.1285, 15.60794, 15.20544, 15.57481, 15.54161, 16.22419,
      15.93535, 14.32932, 14.68626, 15.87043, 16.09647, 14.79161, 15, 16.44522, 14.61559, 14.54457,
      15.40805, 15.57481, 15.96771, 14.86141, 16.06438, 15.83786, 16.66323, 16.06438, 16.44522, 15.87043,
      15.73975, 16.28765, 15.87043, 16.06438, 15.13728, 15.87043, 15.44155, 17.21077, 16.7865, 15.34082,
      16, 16.09647, 16.41383, 15.96771, 15.641, 15.67399, 16.03222, 16.63227, 15.40805, 15.34082,
      16.90884, 15.90292, 16.19235, 16.93928, 16.35087, 15.87043, 16.25595, 15.90292, 16, 16.31929,
      16, 17.59532, 16.1285, 16.66323, 16.28765, 16.93928, 16.84778, 16.75577, 16.63227, 17.27051,
      16.87834, 16.35087, 16.69413, 15.96771, 15.80523, 17.18083, 17.12077, 16.53901, 16.44522, 16.44522,
      16.28765, 17.0605, 16.19235, 16.16046, 16.72498, 17.56605, 16.53901, 17.12077, 16.7865, 16.31929,
      16.90884, 17.91407, 17.50735, 17.50735, 17.03028, 16.03222, 17.18083, 16.69413, 16.69413, 15.77252,
      17.62454, 16.57016, 17.97141, 16.41383, 16.93928, 17.41892, 18.19887, 16.66323, 16.47655, 16.44522,
      17.24067, 17.33003, 16.7865, 17.24067, 17.18083, 16.84778, 17.50735, 17.12077, 17.35972, 17.3003,
      17.82772, 17.15083, 17.44845, 17.44845, 16.7865, 17.76992, 17.35972, 17.97141, 16.90884, 18.05705,
      17.12077, 17.65372, 17.21077, 18.64525, 16.69413, 17.59532, 17.62454, 17.76992, 16.75577, 17.41892,
      17.0605, 17.53673, 17.88534, 17.82772, 16.90884, 17.71191, 18.33956, 18.28342, 17.18083, 17.97141,
      17.71191, 16.75577, 17.62454, 17.71191, 17.65372, 17.82772, 17.38935, 18.08551, 17.82772, 17.88534,
      17.74094, 18.2271, 18.64525, 17.35972, 17.76992, 18.61767, 18.45132, 18.31151, 18.02855, 19.76785,
      18.80983, 18.50694, 19.40106, 19, 18.86437, 19.24166, 19.26832, 20.05121, 20.17867, 20.9756,
      19.58533, 19.45389, 20.55617, 20.35573, 19.84554, 20.28004, 20.28004, 21.17003, 20.12779, 20.1023,
      21, 20.90221, 21.41052, 20.63082, 19.97434, 20.15324, 20.07677, 21.12159, 19.79378, 20.15324,
      20.05121, 19.84554, 19.05398, 20.07677, 19.40106, 18.97295, 19.50658, 18.67278, 18.91874, 18.89157,
      18.91874, 18.33956, 18.67278, 19.76785, 19.16146, 19.29495, 18.31151, 18.75514, 18, 18.02855,
      18.31151, 19.05398, 18.67278, 18.39553, 18.59005, 18.61767, 17.82772, 18.94587, 19.32153, 18.28342,
      17.91407, 18.28342, 18.19887, 17.71191, 18.45132, 18.86437, 18.61767, 18.83712, 18.14228, 18.80983,
      18.1706, 18.56239, 19.24166, 17.97141, 18.78251, 18.47915, 18.05705, 19.50658, 18.02855, 18.83712
   };
   TGraphAsymmErrors *grae = new TGraphAsymmErrors(300, grae_fx_vect0.data(), grae_fy_vect1.data(), grae_fexl_vect2.data(), grae_fexh_vect3.data(), grae_feyl_vect4.data(), grae_feyh_vect5.data());
   grae->SetName("fit_Datahplateau_fail");
   grae->SetTitle("Histogram of datahplateau_fail_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_histogram1 = new TH1F("Graph_histogram1", "Histogram of datahplateau_fail_plot__mass", 300, 10, 730);
   Graph_histogram1->SetMinimum(61.41972);
   Graph_histogram1->SetMaximum(1690.789);
   Graph_histogram1->SetDirectory(nullptr);
   Graph_histogram1->SetStats(0);
   Graph_histogram1->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram1->SetLineWidth(2);
   Graph_histogram1->SetMarkerStyle(20);
   Graph_histogram1->GetXaxis()->SetNdivisions(505);
   Graph_histogram1->GetXaxis()->SetLabelFont(132);
   Graph_histogram1->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetXaxis()->SetTitleFont(132);
   Graph_histogram1->GetYaxis()->SetLabelFont(132);
   Graph_histogram1->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram1->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram1->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram1->GetYaxis()->SetTitleFont(132);
   Graph_histogram1->GetZaxis()->SetLabelFont(132);
   Graph_histogram1->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram1->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram1->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram1->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram1->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram1);
   
   grae->Draw("p");
   
   std::vector<Double_t> graph_x_vect6{
      67.998, 68, 70, 72, 74, 76, 78, 80, 82, 84,
      86, 88, 90, 92, 94, 96, 98, 100, 102, 104,
      106, 108, 110, 112, 114, 116, 118, 119, 120, 121,
      122, 123, 124, 125, 126, 127, 128, 130, 131, 132,
      133, 134, 135, 136, 137, 138, 139, 140, 141, 142,
      143, 144, 145, 146, 147, 148, 149, 150, 151, 152,
      153, 154, 155, 156, 158, 160, 162, 164, 166, 168,
      170, 172, 174, 176, 178, 180, 182, 184, 186, 188,
      190, 192, 194, 196, 198, 200, 202, 204, 206, 208,
      210, 212, 214, 216, 218, 220, 222, 224, 226, 228,
      230, 232, 234, 236, 238, 240, 242, 244, 246, 248,
      250, 252, 254, 256, 258, 260, 262, 264, 266, 268,
      270, 272, 274, 276, 278, 280, 282, 284, 286, 288,
      290, 292, 294, 296, 298, 300, 302, 304, 306, 308,
      310, 312, 314, 316, 318, 320, 322, 324, 326, 328,
      330, 332, 334, 336, 338, 340, 342, 344, 346, 348,
      350, 352, 354, 356, 358, 360, 362, 364, 366, 368,
      370, 372, 374, 376, 378, 380, 382, 384, 386, 388,
      390, 392, 394, 396, 398, 400, 402, 404, 406, 408,
      410, 412, 414, 416, 418, 420, 422, 424, 426, 428,
      430, 432, 434, 436, 438, 440, 442, 444, 446, 448,
      450, 452, 454, 456, 458, 460, 462, 464, 466, 468,
      470, 472, 474, 476, 478, 480, 482, 484, 486, 488,
      490, 492, 494, 496, 498, 500, 502, 504, 506, 508,
      510, 512, 514, 516, 518, 520, 522, 524, 526, 528,
      530, 532, 534, 536, 538, 540, 542, 544, 546, 548,
      550, 552, 554, 556, 558, 560, 562, 564, 566, 568,
      570, 572, 574, 576, 578, 580, 582, 584, 586, 588,
      590, 592, 594, 596, 598, 600, 602, 604, 606, 608,
      610, 612, 614, 616, 618, 620, 622, 624, 626, 628,
      630, 632, 634, 636, 638, 640, 642, 644, 646, 648,
      650, 652, 654, 656, 658, 660, 662, 664, 666, 668,
      670, 670, 672, 672.002
   };
   std::vector<Double_t> graph_y_vect7{
      0, 64.2377, 64.2377, 69.46104, 74.82468, 80.32778, 85.9727, 91.76531, 97.71545999999999, 103.8376,
      110.1514, 116.6832, 123.4668, 130.546, 137.9764, 145.8292, 154.1959, 163.1945, 172.979, 183.7526,
      195.7879, 209.4569, 225.2778, 243.9914, 266.6882, 295.0313, 331.669, 354.3805, 381.0477, 412.7878,
      451.1532, 498.3566, 557.6482999999999, 633.9751, 727.1452, 826.7044, 930.0830999999999, 1135.953, 1231.29, 1316.53,
      1388.068, 1442.733, 1478.032, 1492.339, 1485.024, 1456.506, 1408.219, 1342.495, 1262.386, 1171.432,
      1073.405, 972.0604, 870.9056, 773.0165, 680.9065000000001, 600.0865, 533.6623, 478.9253, 433.6991, 396.2389,
      365.1412, 339.2727, 317.715, 299.7217, 272.1033, 252.7513, 239.1844, 229.7041, 223.1353, 218.6567,
      215.6891, 213.8199, 212.7533, 212.2751, 212.2294, 212.5017, 213.0075, 213.6839, 214.4842, 215.3732,
      216.3245, 217.3181, 218.3388, 219.3751, 220.4184, 221.4621, 222.5012, 223.5319, 224.5514, 225.5577,
      226.5494, 227.5252, 228.4847, 229.4273, 230.3528, 231.2613, 232.1526, 233.0271, 233.8849, 234.7264,
      235.5519, 236.3617, 237.1564, 237.9362, 238.7016, 239.4531, 240.191, 240.9158, 241.6279, 242.3277,
      243.0157, 243.6922, 244.3576, 245.0123, 245.6567, 246.2912, 246.9161, 247.5317, 248.1384, 248.7365,
      249.3263, 249.9081, 250.4822, 251.049, 251.6086, 252.1613, 252.7074, 253.2471, 253.7807, 254.3084,
      254.8304, 255.347, 255.8582, 256.3644, 256.8657, 257.3623, 257.8544, 258.3422, 258.8257, 259.3052,
      259.7809, 260.2528, 260.7211, 261.1859, 261.6474, 262.1058, 262.561, 263.0132, 263.4626, 263.9092,
      264.3532, 264.7946, 265.2336, 265.6701, 266.1044, 266.5365, 266.9665, 267.3945, 267.8204, 268.2445,
      268.6668, 269.0872, 269.506, 269.9232, 270.3388, 270.7528, 271.1654, 271.5765, 271.9863, 272.3948,
      272.8019, 273.2079, 273.6127, 274.0163, 274.4188, 274.8202, 275.2206, 275.62, 276.0184, 276.4158,
      276.8124, 277.2081, 277.6029, 277.9969, 278.3901, 278.7825, 279.1742, 279.5652, 279.9554, 280.345,
      280.7339, 281.1221, 281.5098, 281.8968, 282.2833, 282.6692, 283.0547, 283.4396, 283.8242, 284.2084,
      284.5923, 284.976, 285.3596, 285.7434, 286.1274, 286.5121, 286.8977, 287.2847, 287.6738, 288.0656,
      288.4613, 288.8619, 289.269, 289.6846, 290.111, 290.5511, 291.0083, 291.4869, 291.9917, 292.5287,
      293.1047, 293.7277, 294.4067, 295.152, 295.9751, 296.8887, 297.9068, 299.0445, 300.3176, 301.7429,
      303.3373, 305.1181, 307.102, 309.3048, 311.7409, 314.4226, 317.3592, 320.5567, 324.0169, 327.7368,
      331.7079, 335.9158, 340.3397, 344.9524, 349.7201, 354.6023, 359.553, 364.5202, 369.4477, 374.2756,
      378.9416, 383.3825, 387.5359, 391.3413, 394.742, 397.6867, 400.1309, 402.0378, 403.3801, 404.1401,
      404.3107, 403.8955, 402.9086, 401.374, 399.3255, 396.805, 393.8617, 390.5507, 386.9313, 383.0655,
      379.0165, 374.8469, 370.6175, 366.3861, 362.2062, 358.1258, 354.1874, 350.4271, 346.8744, 343.5522,
      340.477, 337.6594, 335.104, 332.8108, 330.7751, 328.9885, 327.4397, 326.1151, 324.9991, 324.0753,
      323.3267, 322.7361, 322.2867, 321.9622, 321.7473, 321.6278, 321.5903, 321.6231, 321.7154, 321.8578,
      322.0419, 322.2605, 322.5075, 322.7776, 323.0664, 323.3701, 323.6858, 324.0109, 324.3433, 324.6815,
      325.024, 325.3699, 325.7183, 326.0686, 326.4203, 326.773, 327.1264, 327.4802, 327.8344, 328.1887,
      328.5431, 328.5431, 328.5431, 0
   };
   TGraph *graph_fit = new TGraph(324, graph_x_vect6.data(), graph_y_vect7.data());
   graph_fit->SetName("fitPDF_hplateau_fail");
   graph_fit->SetTitle("Projection of Total(B+S) D(s) -> K K #pi PDF");
   graph_fit->SetFillStyle(1000);
   graph_fit->SetFillColor(2);
   graph_fit->SetLineColor(2);
   graph_fit->SetLineWidth(3);
   graph_fit->SetMarkerStyle(20);
   
   TH1F *Graph_histogram2 = new TH1F("Graph_histogram2", "Projection of Total(B+S) D(s) -> K K #pi PDF", 324, 7.5976, 732.4023999999999);
   Graph_histogram2->SetMinimum(0);
   Graph_histogram2->SetMaximum(1641.573);
   Graph_histogram2->SetDirectory(nullptr);
   Graph_histogram2->SetStats(0);
   Graph_histogram2->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram2->SetLineWidth(2);
   Graph_histogram2->SetMarkerStyle(20);
   Graph_histogram2->GetXaxis()->SetNdivisions(505);
   Graph_histogram2->GetXaxis()->SetLabelFont(132);
   Graph_histogram2->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetXaxis()->SetTitleFont(132);
   Graph_histogram2->GetYaxis()->SetLabelFont(132);
   Graph_histogram2->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram2->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram2->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram2->GetYaxis()->SetTitleFont(132);
   Graph_histogram2->GetZaxis()->SetLabelFont(132);
   Graph_histogram2->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram2->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram2->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram2->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram2->GetZaxis()->SetTitleFont(132);
   graph_fit->SetHistogram(Graph_histogram2);
   
   graph_fit->Draw("l");
   
   std::vector<Double_t> graph_x_vect8{
      67.998, 68, 70, 72, 74, 76, 78, 80, 82, 84,
      86, 88, 90, 92, 94, 96, 98, 100, 102, 104,
      106, 108, 110, 112, 114, 116, 118, 120, 122, 124,
      126, 128, 130, 132, 134, 136, 138, 140, 142, 144,
      146, 148, 150, 152, 154, 156, 158, 160, 162, 164,
      166, 168, 170, 172, 174, 176, 178, 180, 182, 184,
      186, 188, 190, 192, 194, 196, 198, 200, 202, 204,
      206, 208, 210, 212, 214, 216, 218, 220, 222, 224,
      226, 228, 230, 232, 234, 236, 238, 240, 242, 244,
      246, 248, 250, 252, 254, 256, 258, 260, 262, 264,
      266, 268, 270, 272, 274, 276, 278, 280, 282, 284,
      286, 288, 290, 292, 294, 296, 298, 300, 302, 304,
      306, 308, 310, 312, 314, 316, 318, 320, 322, 324,
      326, 328, 330, 332, 334, 336, 338, 340, 342, 344,
      346, 348, 350, 352, 354, 356, 358, 360, 362, 364,
      366, 368, 370, 372, 374, 376, 378, 380, 382, 384,
      386, 388, 390, 392, 394, 396, 398, 400, 402, 404,
      406, 408, 410, 412, 414, 416, 418, 420, 422, 424,
      426, 428, 430, 432, 434, 436, 438, 440, 442, 444,
      446, 448, 450, 452, 454, 456, 458, 460, 462, 464,
      466, 468, 470, 472, 474, 476, 478, 480, 482, 484,
      486, 488, 490, 492, 494, 496, 498, 500, 502, 504,
      506, 508, 510, 512, 514, 516, 518, 520, 522, 524,
      526, 528, 530, 532, 534, 536, 538, 540, 542, 544,
      546, 548, 550, 552, 554, 556, 558, 560, 562, 564,
      566, 568, 570, 572, 574, 576, 578, 580, 582, 584,
      586, 588, 590, 592, 594, 596, 598, 600, 602, 604,
      606, 608, 610, 612, 614, 616, 618, 620, 622, 624,
      626, 628, 630, 632, 634, 636, 638, 640, 642, 644,
      646, 648, 650, 652, 654, 656, 658, 660, 662, 664,
      666, 668, 670, 670, 672, 672.002
   };
   std::vector<Double_t> graph_y_vect9{
      0, 42.87408, 42.87408, 46.98576, 51.14058, 55.32555, 59.52883, 63.73969, 67.94837, 72.14608,
      76.32486, 80.47758, 84.59782, 88.67988, 92.71868000000001, 96.70971, 100.649, 104.5332, 108.3591, 112.1244,
      115.8267, 119.4642, 123.0355, 126.5394, 129.9748, 133.3412, 136.6381, 139.8652, 143.0226, 146.1102,
      149.1284, 152.0776, 154.9583, 157.7712, 160.5169, 163.1964, 165.8106, 168.3604, 170.8468, 173.271,
      175.634, 177.9371, 180.1814, 182.3682, 184.4987, 186.5741, 188.5958, 190.5649, 192.4829, 194.3509,
      196.1702, 197.9421, 199.6678, 201.3487, 202.9859, 204.5806, 206.1341, 207.6475, 209.122, 210.5588,
      211.9589, 213.3235, 214.6538, 215.9506, 217.2151, 218.4483, 219.6512, 220.8248, 221.9699, 223.0876,
      224.1787, 225.2441, 226.2847, 227.3013, 228.2946, 229.2656, 230.2149, 231.1433, 232.0515, 232.9402,
      233.8101, 234.6618, 235.496, 236.3133, 237.1143, 237.8996, 238.6697, 239.4252, 240.1666, 240.8944,
      241.6091, 242.3112, 243.0011, 243.6793, 244.3462, 245.0023, 245.6478, 246.2833, 246.909, 247.5254,
      248.1328, 248.7315, 249.3218, 249.9041, 250.4787, 251.0458, 251.6057, 252.1587, 252.7051, 253.245,
      253.7788, 254.3067, 254.8289, 255.3456, 255.857, 256.3633, 256.8647, 257.3614, 257.8536, 258.3414,
      258.825, 259.3046, 259.7803, 260.2522, 260.7206, 261.1855, 261.647, 262.1054, 262.5606, 263.0129,
      263.4623, 263.9089, 264.3529, 264.7944, 265.2334, 265.67, 266.1043, 266.5364, 266.9664, 267.3943,
      267.8203, 268.2444, 268.6667, 269.0871, 269.5059, 269.9231, 270.3387, 270.7527, 271.1653, 271.5765,
      271.9862, 272.3947, 272.8019, 273.2079, 273.6126, 274.0162, 274.4187, 274.8202, 275.2205, 275.6199,
      276.0183, 276.4158, 276.8124, 277.2081, 277.6029, 277.9969, 278.3901, 278.7825, 279.1742, 279.5651,
      279.9554, 280.3449, 280.7338, 281.122, 281.5096, 281.8966, 282.283, 282.6688, 283.0541, 283.4388,
      283.823, 284.2067, 284.5898, 284.9725, 285.3547, 285.7364, 286.1176, 286.4985, 286.8788, 287.2588,
      287.6383, 288.0175, 288.3962, 288.7745, 289.1525, 289.5301, 289.9073, 290.2842, 290.6607, 291.0369,
      291.4127, 291.7882, 292.1634, 292.5383, 292.9128, 293.287, 293.661, 294.0346, 294.408, 294.781,
      295.1538, 295.5263, 295.8985, 296.2704, 296.6421, 297.0135, 297.3846, 297.7555, 298.1262, 298.4965,
      298.8667, 299.2366, 299.6062, 299.9756, 300.3448, 300.7137, 301.0824, 301.4509, 301.8192, 302.1872,
      302.555, 302.9226, 303.2899, 303.6571, 304.024, 304.3907, 304.7572, 305.1235, 305.4896, 305.8555,
      306.2212, 306.5867, 306.9519, 307.317, 307.6819, 308.0466, 308.4111, 308.7754, 309.1395, 309.5034,
      309.8671, 310.2307, 310.594, 310.9572, 311.3201, 311.6829, 312.0455, 312.408, 312.7702, 313.1323,
      313.4941, 313.8559, 314.2174, 314.5787, 314.9399, 315.3009, 315.6617, 316.0224, 316.3829, 316.7432,
      317.1033, 317.4633, 317.8231, 318.1827, 318.5422, 318.9015, 319.2606, 319.6196, 319.9784, 320.337,
      320.6955, 321.0538, 321.412, 321.7699, 322.1278, 322.4854, 322.8429, 323.2003, 323.5575, 323.9145,
      324.2714, 324.6281, 324.9847, 325.3411, 325.6973, 326.0534, 326.4094, 326.7651, 327.1208, 327.4763,
      327.8316, 328.1868, 328.5418, 328.5418, 328.5418, 0
   };
   TGraph *graph = new TGraph(306, graph_x_vect8.data(), graph_y_vect9.data());
   graph->SetName("fitBkg");
   graph->SetTitle("Projection of Total(B+S) D(s) -> K K #pi PDF");
   graph->SetFillColor(TColor::GetColor("#0072b2"));
   graph->SetFillStyle(1000);
   graph->SetLineColor(TColor::GetColor("#0072b2"));
   graph->SetLineWidth(2);
   graph->SetMarkerStyle(20);
   
   TH1F *Graph_histogram3 = new TH1F("Graph_histogram3", "Projection of Total(B+S) D(s) -> K K #pi PDF", 306, 7.5976, 732.4023999999999);
   Graph_histogram3->SetMinimum(0);
   Graph_histogram3->SetMaximum(361.396);
   Graph_histogram3->SetDirectory(nullptr);
   Graph_histogram3->SetStats(0);
   Graph_histogram3->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram3->SetLineWidth(2);
   Graph_histogram3->SetMarkerStyle(20);
   Graph_histogram3->GetXaxis()->SetNdivisions(505);
   Graph_histogram3->GetXaxis()->SetLabelFont(132);
   Graph_histogram3->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetXaxis()->SetTitleFont(132);
   Graph_histogram3->GetYaxis()->SetLabelFont(132);
   Graph_histogram3->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram3->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram3->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram3->GetYaxis()->SetTitleFont(132);
   Graph_histogram3->GetZaxis()->SetLabelFont(132);
   Graph_histogram3->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram3->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram3->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram3->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram3->GetZaxis()->SetTitleFont(132);
   graph->SetHistogram(Graph_histogram3);
   
   graph->Draw("fl");
   
   std::vector<Double_t> grae_fx_vect10{
      71, 73, 75, 77, 79, 81, 83, 85, 87, 89,
      91, 93, 95, 97, 99, 101, 103, 105, 107, 109,
      111, 113, 115, 117, 119, 121, 123, 125, 127, 129,
      131, 133, 135, 137, 139, 141, 143, 145, 147, 149,
      151, 153, 155, 157, 159, 161, 163, 165, 167, 169,
      171, 173, 175, 177, 179, 181, 183, 185, 187, 189,
      191, 193, 195, 197, 199, 201, 203, 205, 207, 209,
      211, 213, 215, 217, 219, 221, 223, 225, 227, 229,
      231, 233, 235, 237, 239, 241, 243, 245, 247, 249,
      251, 253, 255, 257, 259, 261, 263, 265, 267, 269,
      271, 273, 275, 277, 279, 281, 283, 285, 287, 289,
      291, 293, 295, 297, 299, 301, 303, 305, 307, 309,
      311, 313, 315, 317, 319, 321, 323, 325, 327, 329,
      331, 333, 335, 337, 339, 341, 343, 345, 347, 349,
      351, 353, 355, 357, 359, 361, 363, 365, 367, 369,
      371, 373, 375, 377, 379, 381, 383, 385, 387, 389,
      391, 393, 395, 397, 399, 401, 403, 405, 407, 409,
      411, 413, 415, 417, 419, 421, 423, 425, 427, 429,
      431, 433, 435, 437, 439, 441, 443, 445, 447, 449,
      451, 453, 455, 457, 459, 461, 463, 465, 467, 469,
      471, 473, 475, 477, 479, 481, 483, 485, 487, 489,
      491, 493, 495, 497, 499, 501, 503, 505, 507, 509,
      511, 513, 515, 517, 519, 521, 523, 525, 527, 529,
      531, 533, 535, 537, 539, 541, 543, 545, 547, 549,
      551, 553, 555, 557, 559, 561, 563, 565, 567, 569,
      571, 573, 575, 577, 579, 581, 583, 585, 587, 589,
      591, 593, 595, 597, 599, 601, 603, 605, 607, 609,
      611, 613, 615, 617, 619, 621, 623, 625, 627, 629,
      631, 633, 635, 637, 639, 641, 643, 645, 647, 649,
      651, 653, 655, 657, 659, 661, 663, 665, 667, 669
   };
   std::vector<Double_t> grae_fy_vect11{
      84, 77, 86, 105, 85, 95, 102, 118, 110, 104,
      140, 126, 149, 145, 123, 153, 159, 162, 210, 176,
      224, 229, 236, 280, 303, 413, 526, 682, 834, 1017,
      1288, 1405, 1467, 1504, 1404, 1282, 1022, 881, 677, 547,
      464, 388, 288, 280, 278, 267, 241, 227, 227, 242,
      221, 188, 215, 218, 244, 228, 216, 227, 226, 247,
      238, 191, 201, 236, 243, 204, 210, 254, 199, 197,
      222, 227, 239, 206, 242, 235, 261, 242, 254, 236,
      232, 249, 236, 242, 214, 236, 223, 279, 265, 220,
      240, 243, 253, 239, 229, 230, 241, 260, 222, 220,
      269, 237, 246, 270, 251, 236, 248, 237, 240, 250,
      240, 292, 244, 261, 249, 270, 267, 264, 260, 281,
      268, 251, 262, 239, 234, 278, 276, 257, 254, 254,
      249, 274, 246, 245, 263, 291, 257, 276, 265, 250,
      269, 303, 289, 289, 273, 241, 278, 262, 262, 233,
      293, 258, 305, 253, 270, 286, 313, 261, 255, 254,
      280, 283, 265, 280, 278, 267, 289, 276, 284, 282,
      300, 277, 287, 287, 265, 298, 284, 305, 269, 308,
      276, 294, 279, 329, 262, 292, 293, 298, 264, 286,
      274, 290, 302, 300, 269, 296, 318, 316, 278, 305,
      296, 264, 293, 296, 294, 300, 285, 309, 300, 302,
      297, 314, 329, 284, 298, 328, 322, 317, 307, 371,
      335, 324, 357, 342, 337, 351, 352, 382, 387, 419,
      364, 359, 402, 394, 374, 391, 391, 427, 385, 384,
      420, 416, 437, 405, 379, 386, 383, 425, 372, 386,
      382, 374, 344, 383, 357, 341, 361, 330, 339, 338,
      339, 318, 330, 371, 348, 353, 317, 333, 306, 307,
      317, 344, 330, 320, 327, 328, 300, 340, 354, 316,
      303, 316, 313, 296, 322, 337, 328, 336, 311, 335,
      312, 326, 351, 305, 334, 323, 308, 361, 307, 336
   };
   std::vector<Double_t> grae_fexl_vect12{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_fexh_vect13{
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1,
      1, 1, 1, 1, 1, 1, 1, 1, 1, 1
   };
   std::vector<Double_t> grae_feyl_vect14{
      9.146872999999999, 8.755868, 9.255554999999999, 9.759142000000001, 9.201373999999999, 9.729611999999999, 9.611874, 10.37428, 10, 9.710289,
      11.34272, 10.7361, 11.71679, 11.55197, 10.6018, 11.87942, 12.11943, 12.23774, 14, 12.77592,
      14.47498, 14.641, 14.87043, 16.24067, 16.91407, 19.82855, 22.44014, 25.61992, 28.38339, 31.39436,
      35.3922, 36.98666, 37.8047, 38.28466, 36.97332, 35.30852, 31.47264, 29.18586, 25.52403, 22.89338,
      21.04646, 19.20406, 16.47793, 16.24067, 16.18083, 15.84778, 15.03222, 14.57481, 14.57481, 15.06438,
      14.37447, 13.22042, 14.1714, 14.27329, 15.1285, 14.60794, 14.20544, 14.57481, 14.54161, 15.22419,
      14.93535, 13.32932, 13.68626, 14.87043, 15.09647, 13.79161, 14, 15.44522, 13.61559, 13.54457,
      14.40805, 14.57481, 14.96771, 13.86141, 15.06438, 14.83786, 15.66323, 15.06438, 15.44522, 14.87043,
      14.73975, 15.28765, 14.87043, 15.06438, 14.13728, 14.87043, 14.44155, 16.21077, 15.7865, 14.34082,
      15, 15.09647, 15.41383, 14.96771, 14.641, 14.67399, 15.03222, 15.63227, 14.40805, 14.34082,
      15.90884, 14.90292, 15.19235, 15.93928, 15.35087, 14.87043, 15.25595, 14.90292, 15, 15.31929,
      15, 16.59532, 15.1285, 15.66323, 15.28765, 15.93928, 15.84778, 15.75577, 15.63227, 16.27051,
      15.87834, 15.35087, 15.69413, 14.96771, 14.80523, 16.18083, 16.12077, 15.53901, 15.44522, 15.44522,
      15.28765, 16.0605, 15.19235, 15.16046, 15.72498, 16.56605, 15.53901, 16.12077, 15.7865, 15.31929,
      15.90884, 16.91407, 16.50735, 16.50735, 16.03028, 15.03222, 16.18083, 15.69413, 15.69413, 14.77252,
      16.62454, 15.57016, 16.97141, 15.41383, 15.93928, 16.41892, 17.19887, 15.66323, 15.47655, 15.44522,
      16.24067, 16.33003, 15.7865, 16.24067, 16.18083, 15.84778, 16.50735, 16.12077, 16.35972, 16.3003,
      16.82772, 16.15083, 16.44845, 16.44845, 15.7865, 16.76992, 16.35972, 16.97141, 15.90884, 17.05705,
      16.12077, 16.65372, 16.21077, 17.64525, 15.69413, 16.59532, 16.62454, 16.76992, 15.75577, 16.41892,
      16.0605, 16.53673, 16.88534, 16.82772, 15.90884, 16.71191, 17.33956, 17.28342, 16.18083, 16.97141,
      16.71191, 15.75577, 16.62454, 16.71191, 16.65372, 16.82772, 16.38935, 17.08551, 16.82772, 16.88534,
      16.74094, 17.2271, 17.64525, 16.35972, 16.76992, 17.61767, 17.45132, 17.31151, 17.02855, 18.76785,
      17.80983, 17.50694, 18.40106, 18, 17.86437, 18.24166, 18.26832, 19.05121, 19.17867, 19.9756,
      18.58533, 18.45389, 19.55617, 19.35573, 18.84554, 19.28004, 19.28004, 20.17003, 19.12779, 19.1023,
      20, 19.90221, 20.41052, 19.63082, 18.97434, 19.15324, 19.07677, 20.12159, 18.79378, 19.15324,
      19.05121, 18.84554, 18.05398, 19.07677, 18.40106, 17.97295, 18.50658, 17.67278, 17.91874, 17.89157,
      17.91874, 17.33956, 17.67278, 18.76785, 18.16146, 18.29495, 17.31151, 17.75514, 17, 17.02855,
      17.31151, 18.05398, 17.67278, 17.39553, 17.59005, 17.61767, 16.82772, 17.94587, 18.32153, 17.28342,
      16.91407, 17.28342, 17.19887, 16.71191, 17.45132, 17.86437, 17.61767, 17.83712, 17.14228, 17.80983,
      17.1706, 17.56239, 18.24166, 16.97141, 17.78251, 17.47915, 17.05705, 18.50658, 17.02855, 17.83712
   };
   std::vector<Double_t> grae_feyh_vect15{
      10.20155, 9.812979, 10.30959, 10.75914, 10.25573, 10.78102, 10.61187, 11.37428, 11, 10.71029,
      12.34272, 11.7361, 12.71679, 12.55197, 11.6018, 12.87942, 13.11943, 13.23774, 15, 13.77592,
      15.47498, 15.641, 15.87043, 17.24067, 17.91407, 20.82855, 23.44014, 26.61992, 29.38339, 32.39436,
      36.3922, 37.98666, 38.8047, 39.28466, 37.97332, 36.30852, 32.47264, 30.18586, 26.52403, 23.89338,
      22.04646, 20.20406, 17.47793, 17.24067, 17.18083, 16.84778, 16.03222, 15.57481, 15.57481, 16.06438,
      15.37447, 14.22042, 15.1714, 15.27329, 16.1285, 15.60794, 15.20544, 15.57481, 15.54161, 16.22419,
      15.93535, 14.32932, 14.68626, 15.87043, 16.09647, 14.79161, 15, 16.44522, 14.61559, 14.54457,
      15.40805, 15.57481, 15.96771, 14.86141, 16.06438, 15.83786, 16.66323, 16.06438, 16.44522, 15.87043,
      15.73975, 16.28765, 15.87043, 16.06438, 15.13728, 15.87043, 15.44155, 17.21077, 16.7865, 15.34082,
      16, 16.09647, 16.41383, 15.96771, 15.641, 15.67399, 16.03222, 16.63227, 15.40805, 15.34082,
      16.90884, 15.90292, 16.19235, 16.93928, 16.35087, 15.87043, 16.25595, 15.90292, 16, 16.31929,
      16, 17.59532, 16.1285, 16.66323, 16.28765, 16.93928, 16.84778, 16.75577, 16.63227, 17.27051,
      16.87834, 16.35087, 16.69413, 15.96771, 15.80523, 17.18083, 17.12077, 16.53901, 16.44522, 16.44522,
      16.28765, 17.0605, 16.19235, 16.16046, 16.72498, 17.56605, 16.53901, 17.12077, 16.7865, 16.31929,
      16.90884, 17.91407, 17.50735, 17.50735, 17.03028, 16.03222, 17.18083, 16.69413, 16.69413, 15.77252,
      17.62454, 16.57016, 17.97141, 16.41383, 16.93928, 17.41892, 18.19887, 16.66323, 16.47655, 16.44522,
      17.24067, 17.33003, 16.7865, 17.24067, 17.18083, 16.84778, 17.50735, 17.12077, 17.35972, 17.3003,
      17.82772, 17.15083, 17.44845, 17.44845, 16.7865, 17.76992, 17.35972, 17.97141, 16.90884, 18.05705,
      17.12077, 17.65372, 17.21077, 18.64525, 16.69413, 17.59532, 17.62454, 17.76992, 16.75577, 17.41892,
      17.0605, 17.53673, 17.88534, 17.82772, 16.90884, 17.71191, 18.33956, 18.28342, 17.18083, 17.97141,
      17.71191, 16.75577, 17.62454, 17.71191, 17.65372, 17.82772, 17.38935, 18.08551, 17.82772, 17.88534,
      17.74094, 18.2271, 18.64525, 17.35972, 17.76992, 18.61767, 18.45132, 18.31151, 18.02855, 19.76785,
      18.80983, 18.50694, 19.40106, 19, 18.86437, 19.24166, 19.26832, 20.05121, 20.17867, 20.9756,
      19.58533, 19.45389, 20.55617, 20.35573, 19.84554, 20.28004, 20.28004, 21.17003, 20.12779, 20.1023,
      21, 20.90221, 21.41052, 20.63082, 19.97434, 20.15324, 20.07677, 21.12159, 19.79378, 20.15324,
      20.05121, 19.84554, 19.05398, 20.07677, 19.40106, 18.97295, 19.50658, 18.67278, 18.91874, 18.89157,
      18.91874, 18.33956, 18.67278, 19.76785, 19.16146, 19.29495, 18.31151, 18.75514, 18, 18.02855,
      18.31151, 19.05398, 18.67278, 18.39553, 18.59005, 18.61767, 17.82772, 18.94587, 19.32153, 18.28342,
      17.91407, 18.28342, 18.19887, 17.71191, 18.45132, 18.86437, 18.61767, 18.83712, 18.14228, 18.80983,
      18.1706, 18.56239, 19.24166, 17.97141, 18.78251, 18.47915, 18.05705, 19.50658, 18.02855, 18.83712
   };
   grae = new TGraphAsymmErrors(300, grae_fx_vect10.data(), grae_fy_vect11.data(), grae_fexl_vect12.data(), grae_fexh_vect13.data(), grae_feyl_vect14.data(), grae_feyh_vect15.data());
   grae->SetName("fit_Datahplateau_fail");
   grae->SetTitle("Histogram of datahplateau_fail_plot__mass");
   grae->SetFillStyle(1000);
   grae->SetLineWidth(2);
   grae->SetMarkerStyle(8);
   
   TH1F *Graph_histogram4 = new TH1F("Graph_histogram4", "Histogram of datahplateau_fail_plot__mass", 300, 10, 730);
   Graph_histogram4->SetMinimum(61.41972);
   Graph_histogram4->SetMaximum(1690.789);
   Graph_histogram4->SetDirectory(nullptr);
   Graph_histogram4->SetStats(0);
   Graph_histogram4->SetLineColor(TColor::GetColor("#000099"));
   Graph_histogram4->SetLineWidth(2);
   Graph_histogram4->SetMarkerStyle(20);
   Graph_histogram4->GetXaxis()->SetNdivisions(505);
   Graph_histogram4->GetXaxis()->SetLabelFont(132);
   Graph_histogram4->GetXaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetXaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetXaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetXaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetXaxis()->SetTitleFont(132);
   Graph_histogram4->GetYaxis()->SetLabelFont(132);
   Graph_histogram4->GetYaxis()->SetLabelOffset(0.009999999776482582);
   Graph_histogram4->GetYaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetYaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetYaxis()->SetTickLength(0.01999999955296516);
   Graph_histogram4->GetYaxis()->SetTitleOffset(0.949999988079071);
   Graph_histogram4->GetYaxis()->SetTitleFont(132);
   Graph_histogram4->GetZaxis()->SetLabelFont(132);
   Graph_histogram4->GetZaxis()->SetLabelOffset(0.01499999966472387);
   Graph_histogram4->GetZaxis()->SetLabelSize(0.05999999865889549);
   Graph_histogram4->GetZaxis()->SetTitleSize(0.07199999690055847);
   Graph_histogram4->GetZaxis()->SetTitleOffset(1.200000047683716);
   Graph_histogram4->GetZaxis()->SetTitleFont(132);
   grae->SetHistogram(Graph_histogram4);
   
   grae->Draw("p");
   graph_fit->Draw("l");
   TLatex *tex = new TLatex(0.35, 0.77, "LHCb");
   tex->SetTextFont(132);
   tex->SetTextSize(0.07);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.35, 0.7, "PbPb #sqrt{#it{s}_{NN}} = 5.02 Te#kern[-0.1]{V}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.35, 0.63, "#it{E}_{T}(#gamma^{probe}) > 1300 Me#kern[-0.1]{V}");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   tex = new TLatex(0.35, 0.53, "#gamma^{probe} failing trigger requirements");
   tex->SetTextFont(132);
   tex->SetLineWidth(2);
   tex->SetNDC();
   tex->Draw();
   
   TH1D *frame_560c470d9b30__120__2 = new TH1D("frame_560c470d9b30__120__2", "", 300, 70, 670);
   frame_560c470d9b30__120__2->SetBinContent(1,1620.449);
   frame_560c470d9b30__120__2->SetMaximum(1620.449);
   frame_560c470d9b30__120__2->SetEntries(1);
   frame_560c470d9b30__120__2->SetDirectory(nullptr);
   frame_560c470d9b30__120__2->SetStats(0);
   frame_560c470d9b30__120__2->SetLineColor(TColor::GetColor("#000099"));
   frame_560c470d9b30__120__2->SetLineWidth(2);
   frame_560c470d9b30__120__2->SetMarkerStyle(20);
   frame_560c470d9b30__120__2->GetXaxis()->SetTitle("#it{m}(#gamma#gamma) [Me#kern[-0.1]{V}]");
   frame_560c470d9b30__120__2->GetXaxis()->SetNdivisions(505);
   frame_560c470d9b30__120__2->GetXaxis()->SetLabelFont(132);
   frame_560c470d9b30__120__2->GetXaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c470d9b30__120__2->GetXaxis()->SetLabelSize(0.07000000029802322);
   frame_560c470d9b30__120__2->GetXaxis()->SetTitleSize(0.07000000029802322);
   frame_560c470d9b30__120__2->GetXaxis()->SetTitleOffset(1.049999952316284);
   frame_560c470d9b30__120__2->GetXaxis()->SetTitleFont(132);
   frame_560c470d9b30__120__2->GetYaxis()->SetTitle("Candidates / [2 Me#kern[-0.1]{V}/#it{c}^{2}]");
   frame_560c470d9b30__120__2->GetYaxis()->SetNdivisions(505);
   frame_560c470d9b30__120__2->GetYaxis()->SetLabelFont(132);
   frame_560c470d9b30__120__2->GetYaxis()->SetLabelOffset(0.009999999776482582);
   frame_560c470d9b30__120__2->GetYaxis()->SetLabelSize(0.05000000074505806);
   frame_560c470d9b30__120__2->GetYaxis()->SetTitleSize(0.07000000029802322);
   frame_560c470d9b30__120__2->GetYaxis()->SetTickLength(0.01999999955296516);
   frame_560c470d9b30__120__2->GetYaxis()->SetTitleOffset(0.949999988079071);
   frame_560c470d9b30__120__2->GetYaxis()->SetTitleFont(132);
   frame_560c470d9b30__120__2->GetZaxis()->SetLabelFont(132);
   frame_560c470d9b30__120__2->GetZaxis()->SetLabelOffset(0.01499999966472387);
   frame_560c470d9b30__120__2->GetZaxis()->SetLabelSize(0.05999999865889549);
   frame_560c470d9b30__120__2->GetZaxis()->SetTitleSize(0.07199999690055847);
   frame_560c470d9b30__120__2->GetZaxis()->SetTitleOffset(1.200000047683716);
   frame_560c470d9b30__120__2->GetZaxis()->SetTitleFont(132);
   frame_560c470d9b30__120__2->Draw("AXISSAME");
   
   TLegend *leg = new TLegend(0.73, 0.67, 0.95, 0.85, nullptr, "brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.048);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(0);
   TLegendEntry *legentry = leg->AddEntry("fit_Datahplateau_fail","Data","lp");
   leg->AddEntry("fitPDF_hplateau_fail","Fit","L");
   legentry->SetLineColor(TColor::GetColor("#3333ff"));
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   legentry = leg->AddEntry("fitBkg","Background","FL");
   legentry->SetLineColor(TColor::GetColor("#006600"));
   legentry->SetLineWidth(2);
   legentry->SetTextFont(132);
   leg->Draw();
   c2hplateau_fail->Modified();
   c2hplateau_fail->SetSelected(c2hplateau_fail);
   c2hplateau_fail->Print("Fig1b.gif");
   c2hplateau_fail->Print("Fig1b.pdf");
}


==> figs/Fig2.C <==
#ifdef __CLING__
#pragma cling optimize(0)
#endif
void Fig2()
{
//=========Macro generated from canvas: c1_n2/c1_n2
//=========  (Mon Jun  9 17:48:15 2025) by ROOT version 6.34.04
   TCanvas *c1_n2 = new TCanvas("c1_n2", "c1_n2",1,1,700,476);
   gStyle->SetOptStat(0);
   gStyle->SetOptTitle(0);
   c1_n2->SetHighLightColor(2);
   c1_n2->Range(0.2716049,-4.820513,12.61728,0.3076923);
   c1_n2->SetFillColor(0);
   c1_n2->SetBorderMode(0);
   c1_n2->SetBorderSize(2);
   c1_n2->SetLogy();
   c1_n2->SetTickx(1);
   c1_n2->SetTicky(1);
   c1_n2->SetLeftMargin(0.14);
   c1_n2->SetRightMargin(0.05);
   c1_n2->SetTopMargin(0.06);
   c1_n2->SetBottomMargin(0.16);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   c1_n2->SetFrameLineWidth(2);
   c1_n2->SetFrameBorderMode(0);
   
   TH1F *lblM__28 = new TH1F("lblM__28","",100,0,20);
   lblM__28->SetBinContent(14,0.01350871);
   lblM__28->SetBinContent(15,0.02643503);
   lblM__28->SetBinContent(16,0.02501855);
   lblM__28->SetBinContent(17,0.01914618);
   lblM__28->SetBinContent(18,0.01710534);
   lblM__28->SetBinContent(19,0.0141053);
   lblM__28->SetBinContent(20,0.01457666);
   lblM__28->SetBinContent(21,0.01166265);
   lblM__28->SetBinContent(22,0.009566079);
   lblM__28->SetBinContent(23,0.008953854);
   lblM__28->SetBinContent(24,0.006981351);
   lblM__28->SetBinContent(25,0.005518164);
   lblM__28->SetBinContent(26,0.005652621);
   lblM__28->SetBinContent(27,0.004976767);
   lblM__28->SetBinContent(28,0.003862846);
   lblM__28->SetBinContent(29,0.003973217);
   lblM__28->SetBinContent(30,0.002738969);
   lblM__28->SetBinContent(31,0.002825707);
   lblM__28->SetBinContent(32,0.002125767);
   lblM__28->SetBinContent(33,0.001553445);
   lblM__28->SetBinContent(34,0.00177464);
   lblM__28->SetBinContent(35,0.0009962585);
   lblM__28->SetBinContent(36,0.001185524);
   lblM__28->SetBinContent(37,0.001103764);
   lblM__28->SetBinContent(38,0.001185524);
   lblM__28->SetBinContent(39,0.0005723219);
   lblM__28->SetBinContent(40,0.0006283373);
   lblM__28->SetBinContent(41,0.0009010222);
   lblM__28->SetBinContent(42,0.0007358425);
   lblM__28->SetBinContent(43,0.0006132021);
   lblM__28->SetBinContent(44,0.0004905617);
   lblM__28->SetBinContent(45,0.0004496815);
   lblM__28->SetBinContent(46,0.000533101);
   lblM__28->SetBinContent(47,0.000286161);
   lblM__28->SetBinContent(48,0.0003270411);
   lblM__28->SetBinContent(49,0.000286161);
   lblM__28->SetBinContent(50,0.0003270411);
   lblM__28->SetBinContent(51,0.0003679213);
   lblM__28->SetBinContent(52,0.0001651797);
   lblM__28->SetBinContent(53,8.176028e-05);
   lblM__28->SetBinContent(54,0.000286161);
   lblM__28->SetBinContent(55,0.0002452808);
   lblM__28->SetBinContent(56,0.0001226404);
   lblM__28->SetBinContent(57,0.0001226404);
   lblM__28->SetBinContent(58,0.0001226404);
   lblM__28->SetBinContent(60,4.088014e-05);
   lblM__28->SetBinContent(62,8.176028e-05);
   lblM__28->SetBinContent(63,8.176028e-05);
   lblM__28->SetBinContent(64,8.176028e-05);
   lblM__28->SetBinContent(65,4.088014e-05);
   lblM__28->SetBinContent(67,4.088014e-05);
   lblM__28->SetBinContent(69,8.176028e-05);
   lblM__28->SetBinContent(70,8.176028e-05);
   lblM__28->SetBinContent(72,4.088014e-05);
   lblM__28->SetBinContent(74,4.088014e-05);
   lblM__28->SetBinContent(75,4.088014e-05);
   lblM__28->SetBinContent(76,4.088014e-05);
   lblM__28->SetBinContent(83,4.088014e-05);
   lblM__28->SetBinContent(100,4.088014e-05);
   lblM__28->SetBinError(14,0.0007382082);
   lblM__28->SetBinError(15,0.001032712);
   lblM__28->SetBinError(16,0.001005694);
   lblM__28->SetBinError(17,0.00087999);
   lblM__28->SetBinError(18,0.0008287717);
   lblM__28->SetBinError(19,0.0007549842);
   lblM__28->SetBinError(20,0.000769287);
   lblM__28->SetBinError(21,0.0006855295);
   lblM__28->SetBinError(22,0.0006226355);
   lblM__28->SetBinError(23,0.0006013466);
   lblM__28->SetBinError(24,0.0005332525);
   lblM__28->SetBinError(25,0.0004737231);
   lblM__28->SetBinError(26,0.0004792188);
   lblM__28->SetBinError(27,0.0004501907);
   lblM__28->SetBinError(28,0.0003966469);
   lblM__28->SetBinError(29,0.0004014057);
   lblM__28->SetBinError(30,0.0003346184);
   lblM__28->SetBinError(31,0.0003395881);
   lblM__28->SetBinError(32,0.0002947909);
   lblM__28->SetBinError(33,0.0002520021);
   lblM__28->SetBinError(34,0.000268501);
   lblM__28->SetBinError(35,0.0002008421);
   lblM__28->SetBinError(36,0.0002201463);
   lblM__28->SetBinError(37,0.0002124194);
   lblM__28->SetBinError(38,0.0002201463);
   lblM__28->SetBinError(39,0.0001529595);
   lblM__28->SetBinError(40,0.0001590499);
   lblM__28->SetBinError(41,0.000191752);
   lblM__28->SetBinError(42,0.0001734397);
   lblM__28->SetBinError(43,0.0001583281);
   lblM__28->SetBinError(44,0.000141613);
   lblM__28->SetBinError(45,0.0001355841);
   lblM__28->SetBinError(46,0.0001474048);
   lblM__28->SetBinError(47,0.0001081587);
   lblM__28->SetBinError(48,0.0001156265);
   lblM__28->SetBinError(49,0.0001081587);
   lblM__28->SetBinError(50,0.0001156265);
   lblM__28->SetBinError(51,0.0001226404);
   lblM__28->SetBinError(52,8.177711e-05);
   lblM__28->SetBinError(53,5.781325e-05);
   lblM__28->SetBinError(54,0.0001081587);
   lblM__28->SetBinError(55,0.0001001355);
   lblM__28->SetBinError(56,7.080648e-05);
   lblM__28->SetBinError(57,7.080648e-05);
   lblM__28->SetBinError(58,7.080648e-05);
   lblM__28->SetBinError(60,4.088014e-05);
   lblM__28->SetBinError(62,5.781325e-05);
   lblM__28->SetBinError(63,5.781325e-05);
   lblM__28->SetBinError(64,5.781325e-05);
   lblM__28->SetBinError(65,4.088014e-05);
   lblM__28->SetBinError(67,4.088014e-05);
   lblM__28->SetBinError(69,5.781325e-05);
   lblM__28->SetBinError(70,5.781325e-05);
   lblM__28->SetBinError(72,4.088014e-05);
   lblM__28->SetBinError(74,4.088014e-05);
   lblM__28->SetBinError(75,4.088014e-05);
   lblM__28->SetBinError(76,4.088014e-05);
   lblM__28->SetBinError(83,4.088014e-05);
   lblM__28->SetBinError(100,4.088014e-05);
   lblM__28->SetMinimum(0.0001);
   lblM__28->SetMaximum(1);
   lblM__28->SetEntries(5664);
   lblM__28->SetStats(0);

   TString bg_color = "#0072B2";
   TString m3_color = "#E69F00";
   TString m5_color = "#009E73";
   TString m7_color = "#D55E00";
   TString m9_color = "#CC79A7";

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor(bg_color);
   lblM__28->SetLineColor(ci);
   lblM__28->SetLineWidth(2);
   lblM__28->SetMarkerStyle(20);
   lblM__28->GetXaxis()->SetTitle("#it{m}(#gamma#gamma) [Ge#kern[-0.1]{V}]");
   lblM__28->GetXaxis()->SetRange(11,60);
   lblM__28->GetXaxis()->SetNdivisions(505);
   lblM__28->GetXaxis()->SetLabelFont(132);
   lblM__28->GetXaxis()->SetLabelOffset(0.01);
   lblM__28->GetXaxis()->SetLabelSize(0.06);
   lblM__28->GetXaxis()->SetTitleSize(0.072);
   lblM__28->GetXaxis()->SetTitleOffset(0.95);
   lblM__28->GetXaxis()->SetTitleFont(132);
   lblM__28->GetYaxis()->SetTitle("Candidates / 0.2 Ge#kern[-0.1]{V}");
   lblM__28->GetYaxis()->SetLabelFont(132);
   lblM__28->GetYaxis()->SetLabelOffset(0.01);
   lblM__28->GetYaxis()->SetLabelSize(0.06);
   lblM__28->GetYaxis()->SetTitleSize(0.072);
   lblM__28->GetYaxis()->SetTitleOffset(0.95);
   lblM__28->GetYaxis()->SetTitleFont(132);
   lblM__28->GetZaxis()->SetLabelFont(132);
   lblM__28->GetZaxis()->SetLabelSize(0.06);
   lblM__28->GetZaxis()->SetTitleSize(0.072);
   lblM__28->GetZaxis()->SetTitleOffset(1.2);
   lblM__28->GetZaxis()->SetTitleFont(132);
   lblM__28->Draw("hist");
   
   TH1F *h1_digammaM_3GeV__29 = new TH1F("h1_digammaM_3GeV__29","",200,0,20);
   h1_digammaM_3GeV__29->SetBinContent(27,7.946082e-05);
   h1_digammaM_3GeV__29->SetBinContent(28,0.00554781);
   h1_digammaM_3GeV__29->SetBinContent(29,0.05341212);
   h1_digammaM_3GeV__29->SetBinContent(30,0.1021433);
   h1_digammaM_3GeV__29->SetBinContent(31,0.05320985);
   h1_digammaM_3GeV__29->SetBinContent(32,0.009658101);
   h1_digammaM_3GeV__29->SetBinContent(33,0.0007295948);
   h1_digammaM_3GeV__29->SetBinContent(34,5.056598e-05);
   h1_digammaM_3GeV__29->SetBinContent(35,7.223711e-06);
   h1_digammaM_3GeV__29->SetBinError(27,2.395834e-05);
   h1_digammaM_3GeV__29->SetBinError(28,0.0002001893);
   h1_digammaM_3GeV__29->SetBinError(29,0.0006211551);
   h1_digammaM_3GeV__29->SetBinError(30,0.000858984);
   h1_digammaM_3GeV__29->SetBinError(31,0.0006199779);
   h1_digammaM_3GeV__29->SetBinError(32,0.0002641351);
   h1_digammaM_3GeV__29->SetBinError(33,7.25974e-05);
   h1_digammaM_3GeV__29->SetBinError(34,1.911214e-05);
   h1_digammaM_3GeV__29->SetBinError(35,7.223711e-06);
   h1_digammaM_3GeV__29->SetEntries(31125);
   h1_digammaM_3GeV__29->SetStats(0);

   ci = TColor::GetColor(m3_color);
   h1_digammaM_3GeV__29->SetLineColor(ci);
   h1_digammaM_3GeV__29->SetLineWidth(2);
   h1_digammaM_3GeV__29->SetMarkerStyle(20);
   h1_digammaM_3GeV__29->GetXaxis()->SetRange(1,200);
   h1_digammaM_3GeV__29->GetXaxis()->SetNdivisions(505);
   h1_digammaM_3GeV__29->GetXaxis()->SetLabelFont(132);
   h1_digammaM_3GeV__29->GetXaxis()->SetLabelOffset(0.01);
   h1_digammaM_3GeV__29->GetXaxis()->SetLabelSize(0.06);
   h1_digammaM_3GeV__29->GetXaxis()->SetTitleSize(0.072);
   h1_digammaM_3GeV__29->GetXaxis()->SetTitleOffset(0.95);
   h1_digammaM_3GeV__29->GetXaxis()->SetTitleFont(132);
   h1_digammaM_3GeV__29->GetYaxis()->SetLabelFont(132);
   h1_digammaM_3GeV__29->GetYaxis()->SetLabelOffset(0.01);
   h1_digammaM_3GeV__29->GetYaxis()->SetLabelSize(0.06);
   h1_digammaM_3GeV__29->GetYaxis()->SetTitleSize(0.072);
   h1_digammaM_3GeV__29->GetYaxis()->SetTitleOffset(0.95);
   h1_digammaM_3GeV__29->GetYaxis()->SetTitleFont(132);
   h1_digammaM_3GeV__29->GetZaxis()->SetLabelFont(132);
   h1_digammaM_3GeV__29->GetZaxis()->SetLabelSize(0.06);
   h1_digammaM_3GeV__29->GetZaxis()->SetTitleSize(0.072);
   h1_digammaM_3GeV__29->GetZaxis()->SetTitleOffset(1.2);
   h1_digammaM_3GeV__29->GetZaxis()->SetTitleFont(132);
   h1_digammaM_3GeV__29->Draw("hist same");
   
   TH1F *h1_digammaM_5GeV__30 = new TH1F("h1_digammaM_5GeV__30","",200,0,20);
   h1_digammaM_5GeV__30->SetBinContent(29,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinContent(32,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinContent(37,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinContent(44,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinContent(45,2.154778e-05);
   h1_digammaM_5GeV__30->SetBinContent(46,0.0003964792);
   h1_digammaM_5GeV__30->SetBinContent(47,0.003404549);
   h1_digammaM_5GeV__30->SetBinContent(48,0.01645388);
   h1_digammaM_5GeV__30->SetBinContent(49,0.03493326);
   h1_digammaM_5GeV__30->SetBinContent(50,0.03759656);
   h1_digammaM_5GeV__30->SetBinContent(51,0.02228471);
   h1_digammaM_5GeV__30->SetBinContent(52,0.007533104);
   h1_digammaM_5GeV__30->SetBinContent(53,0.001685036);
   h1_digammaM_5GeV__30->SetBinContent(54,0.0001853109);
   h1_digammaM_5GeV__30->SetBinContent(55,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinError(29,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinError(32,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinError(37,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinError(44,4.309556e-06);
   h1_digammaM_5GeV__30->SetBinError(45,9.63646e-06);
   h1_digammaM_5GeV__30->SetBinError(46,4.133581e-05);
   h1_digammaM_5GeV__30->SetBinError(47,0.0001211284);
   h1_digammaM_5GeV__30->SetBinError(48,0.0002662873);
   h1_digammaM_5GeV__30->SetBinError(49,0.0003880037);
   h1_digammaM_5GeV__30->SetBinError(50,0.0004025227);
   h1_digammaM_5GeV__30->SetBinError(51,0.0003098987);
   h1_digammaM_5GeV__30->SetBinError(52,0.0001801786);
   h1_digammaM_5GeV__30->SetBinError(53,8.521595e-05);
   h1_digammaM_5GeV__30->SetBinError(54,2.825965e-05);
   h1_digammaM_5GeV__30->SetBinError(55,4.309556e-06);
   h1_digammaM_5GeV__30->SetEntries(28893);
   h1_digammaM_5GeV__30->SetStats(0);

   ci = TColor::GetColor(m5_color);
   h1_digammaM_5GeV__30->SetLineColor(ci);
   h1_digammaM_5GeV__30->SetLineWidth(2);
   h1_digammaM_5GeV__30->SetMarkerStyle(20);
   h1_digammaM_5GeV__30->GetXaxis()->SetRange(1,200);
   h1_digammaM_5GeV__30->GetXaxis()->SetNdivisions(505);
   h1_digammaM_5GeV__30->GetXaxis()->SetLabelFont(132);
   h1_digammaM_5GeV__30->GetXaxis()->SetLabelOffset(0.01);
   h1_digammaM_5GeV__30->GetXaxis()->SetLabelSize(0.06);
   h1_digammaM_5GeV__30->GetXaxis()->SetTitleSize(0.072);
   h1_digammaM_5GeV__30->GetXaxis()->SetTitleOffset(0.95);
   h1_digammaM_5GeV__30->GetXaxis()->SetTitleFont(132);
   h1_digammaM_5GeV__30->GetYaxis()->SetLabelFont(132);
   h1_digammaM_5GeV__30->GetYaxis()->SetLabelOffset(0.01);
   h1_digammaM_5GeV__30->GetYaxis()->SetLabelSize(0.06);
   h1_digammaM_5GeV__30->GetYaxis()->SetTitleSize(0.072);
   h1_digammaM_5GeV__30->GetYaxis()->SetTitleOffset(0.95);
   h1_digammaM_5GeV__30->GetYaxis()->SetTitleFont(132);
   h1_digammaM_5GeV__30->GetZaxis()->SetLabelFont(132);
   h1_digammaM_5GeV__30->GetZaxis()->SetLabelSize(0.06);
   h1_digammaM_5GeV__30->GetZaxis()->SetTitleSize(0.072);
   h1_digammaM_5GeV__30->GetZaxis()->SetTitleOffset(1.2);
   h1_digammaM_5GeV__30->GetZaxis()->SetTitleFont(132);
   h1_digammaM_5GeV__30->Draw("hist same");
   
   TH1F *h1_digammaM_7GeV__31 = new TH1F("h1_digammaM_7GeV__31","",200,0,20);
   h1_digammaM_7GeV__31->SetBinContent(28,3.23187e-06);
   h1_digammaM_7GeV__31->SetBinContent(33,3.23187e-06);
   h1_digammaM_7GeV__31->SetBinContent(63,3.23187e-06);
   h1_digammaM_7GeV__31->SetBinContent(64,3.23187e-05);
   h1_digammaM_7GeV__31->SetBinContent(65,0.000222999);
   h1_digammaM_7GeV__31->SetBinContent(66,0.001360617);
   h1_digammaM_7GeV__31->SetBinContent(67,0.004786399);
   h1_digammaM_7GeV__31->SetBinContent(68,0.01066194);
   h1_digammaM_7GeV__31->SetBinContent(69,0.01561316);
   h1_digammaM_7GeV__31->SetBinContent(70,0.01498941);
   h1_digammaM_7GeV__31->SetBinContent(71,0.008907033);
   h1_digammaM_7GeV__31->SetBinContent(72,0.00432101);
   h1_digammaM_7GeV__31->SetBinContent(73,0.001237806);
   h1_digammaM_7GeV__31->SetBinContent(74,0.0003458101);
   h1_digammaM_7GeV__31->SetBinContent(75,6.46374e-05);
   h1_digammaM_7GeV__31->SetBinContent(76,1.615935e-05);
   h1_digammaM_7GeV__31->SetBinError(28,3.23187e-06);
   h1_digammaM_7GeV__31->SetBinError(33,3.23187e-06);
   h1_digammaM_7GeV__31->SetBinError(63,3.23187e-06);
   h1_digammaM_7GeV__31->SetBinError(64,1.022007e-05);
   h1_digammaM_7GeV__31->SetBinError(65,2.684593e-05);
   h1_digammaM_7GeV__31->SetBinError(66,6.631242e-05);
   h1_digammaM_7GeV__31->SetBinError(67,0.0001243745);
   h1_digammaM_7GeV__31->SetBinError(68,0.0001856287);
   h1_digammaM_7GeV__31->SetBinError(69,0.0002246324);
   h1_digammaM_7GeV__31->SetBinError(70,0.0002200996);
   h1_digammaM_7GeV__31->SetBinError(71,0.0001696655);
   h1_digammaM_7GeV__31->SetBinError(72,0.0001181734);
   h1_digammaM_7GeV__31->SetBinError(73,6.324894e-05);
   h1_digammaM_7GeV__31->SetBinError(74,3.343072e-05);
   h1_digammaM_7GeV__31->SetBinError(75,1.445336e-05);
   h1_digammaM_7GeV__31->SetBinError(76,7.226681e-06);
   h1_digammaM_7GeV__31->SetEntries(19360);
   h1_digammaM_7GeV__31->SetStats(0);

   ci = TColor::GetColor(m7_color);
   h1_digammaM_7GeV__31->SetLineColor(ci);
   h1_digammaM_7GeV__31->SetLineWidth(2);
   h1_digammaM_7GeV__31->SetMarkerStyle(20);
   h1_digammaM_7GeV__31->GetXaxis()->SetRange(1,200);
   h1_digammaM_7GeV__31->GetXaxis()->SetNdivisions(505);
   h1_digammaM_7GeV__31->GetXaxis()->SetLabelFont(132);
   h1_digammaM_7GeV__31->GetXaxis()->SetLabelOffset(0.01);
   h1_digammaM_7GeV__31->GetXaxis()->SetLabelSize(0.06);
   h1_digammaM_7GeV__31->GetXaxis()->SetTitleSize(0.072);
   h1_digammaM_7GeV__31->GetXaxis()->SetTitleOffset(0.95);
   h1_digammaM_7GeV__31->GetXaxis()->SetTitleFont(132);
   h1_digammaM_7GeV__31->GetYaxis()->SetLabelFont(132);
   h1_digammaM_7GeV__31->GetYaxis()->SetLabelOffset(0.01);
   h1_digammaM_7GeV__31->GetYaxis()->SetLabelSize(0.06);
   h1_digammaM_7GeV__31->GetYaxis()->SetTitleSize(0.072);
   h1_digammaM_7GeV__31->GetYaxis()->SetTitleOffset(0.95);
   h1_digammaM_7GeV__31->GetYaxis()->SetTitleFont(132);
   h1_digammaM_7GeV__31->GetZaxis()->SetLabelFont(132);
   h1_digammaM_7GeV__31->GetZaxis()->SetLabelSize(0.06);
   h1_digammaM_7GeV__31->GetZaxis()->SetTitleSize(0.072);
   h1_digammaM_7GeV__31->GetZaxis()->SetTitleOffset(1.2);
   h1_digammaM_7GeV__31->GetZaxis()->SetTitleFont(132);
   h1_digammaM_7GeV__31->Draw("hist same");
   
   TH1F *h1_digammaM_9GeV__32 = new TH1F("h1_digammaM_9GeV__32","",200,0,20);
   h1_digammaM_9GeV__32->SetBinContent(29,2.496811e-06);
   h1_digammaM_9GeV__32->SetBinContent(37,4.993622e-06);
   h1_digammaM_9GeV__32->SetBinContent(39,2.496811e-06);
   h1_digammaM_9GeV__32->SetBinContent(82,4.993622e-06);
   h1_digammaM_9GeV__32->SetBinContent(83,1.248405e-05);
   h1_digammaM_9GeV__32->SetBinContent(84,0.0001073629);
   h1_digammaM_9GeV__32->SetBinContent(85,0.0004943685);
   h1_digammaM_9GeV__32->SetBinContent(86,0.001538036);
   h1_digammaM_9GeV__32->SetBinContent(87,0.003602898);
   h1_digammaM_9GeV__32->SetBinContent(88,0.005889977);
   h1_digammaM_9GeV__32->SetBinContent(89,0.006763861);
   h1_digammaM_9GeV__32->SetBinContent(90,0.00623204);
   h1_digammaM_9GeV__32->SetBinContent(91,0.004257062);
   h1_digammaM_9GeV__32->SetBinContent(92,0.002359486);
   h1_digammaM_9GeV__32->SetBinContent(93,0.001061145);
   h1_digammaM_9GeV__32->SetBinContent(94,0.0003545471);
   h1_digammaM_9GeV__32->SetBinContent(95,0.000144815);
   h1_digammaM_9GeV__32->SetBinContent(96,3.495535e-05);
   h1_digammaM_9GeV__32->SetBinContent(97,1.498087e-05);
   h1_digammaM_9GeV__32->SetBinError(29,2.496811e-06);
   h1_digammaM_9GeV__32->SetBinError(37,3.531024e-06);
   h1_digammaM_9GeV__32->SetBinError(39,2.496811e-06);
   h1_digammaM_9GeV__32->SetBinError(82,3.531024e-06);
   h1_digammaM_9GeV__32->SetBinError(83,5.583039e-06);
   h1_digammaM_9GeV__32->SetBinError(84,1.637268e-05);
   h1_digammaM_9GeV__32->SetBinError(85,3.513324e-05);
   h1_digammaM_9GeV__32->SetBinError(86,6.196922e-05);
   h1_digammaM_9GeV__32->SetBinError(87,9.484596e-05);
   h1_digammaM_9GeV__32->SetBinError(88,0.000121269);
   h1_digammaM_9GeV__32->SetBinError(89,0.0001299542);
   h1_digammaM_9GeV__32->SetBinError(90,0.0001247406);
   h1_digammaM_9GeV__32->SetBinError(91,0.0001030974);
   h1_digammaM_9GeV__32->SetBinError(92,7.67541e-05);
   h1_digammaM_9GeV__32->SetBinError(93,5.147308e-05);
   h1_digammaM_9GeV__32->SetBinError(94,2.975294e-05);
   h1_digammaM_9GeV__32->SetBinError(95,1.901515e-05);
   h1_digammaM_9GeV__32->SetBinError(96,9.342211e-06);
   h1_digammaM_9GeV__32->SetBinError(97,6.115913e-06);
   h1_digammaM_9GeV__32->SetEntries(13170);
   h1_digammaM_9GeV__32->SetStats(0);

   ci = TColor::GetColor(m9_color);
   h1_digammaM_9GeV__32->SetLineColor(ci);
   h1_digammaM_9GeV__32->SetLineWidth(2);
   h1_digammaM_9GeV__32->SetMarkerStyle(20);
   h1_digammaM_9GeV__32->GetXaxis()->SetRange(1,200);
   h1_digammaM_9GeV__32->GetXaxis()->SetNdivisions(505);
   h1_digammaM_9GeV__32->GetXaxis()->SetLabelFont(132);
   h1_digammaM_9GeV__32->GetXaxis()->SetLabelOffset(0.01);
   h1_digammaM_9GeV__32->GetXaxis()->SetLabelSize(0.06);
   h1_digammaM_9GeV__32->GetXaxis()->SetTitleSize(0.072);
   h1_digammaM_9GeV__32->GetXaxis()->SetTitleOffset(0.95);
   h1_digammaM_9GeV__32->GetXaxis()->SetTitleFont(132);
   h1_digammaM_9GeV__32->GetYaxis()->SetLabelFont(132);
   h1_digammaM_9GeV__32->GetYaxis()->SetLabelOffset(0.01);
   h1_digammaM_9GeV__32->GetYaxis()->SetLabelSize(0.06);
   h1_digammaM_9GeV__32->GetYaxis()->SetTitleSize(0.072);
   h1_digammaM_9GeV__32->GetYaxis()->SetTitleOffset(0.95);
   h1_digammaM_9GeV__32->GetYaxis()->SetTitleFont(132);
   h1_digammaM_9GeV__32->GetZaxis()->SetLabelFont(132);
   h1_digammaM_9GeV__32->GetZaxis()->SetLabelSize(0.06);
   h1_digammaM_9GeV__32->GetZaxis()->SetTitleSize(0.072);
   h1_digammaM_9GeV__32->GetZaxis()->SetTitleOffset(1.2);
   h1_digammaM_9GeV__32->GetZaxis()->SetTitleFont(132);
   h1_digammaM_9GeV__32->Draw("hist same");
   
   TPaveText *pt = new TPaveText(0.24,0.81,0.28375,0.89,"BRNDC");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(1);
   pt->SetLineColor(0);
   pt->SetLineWidth(2);
   pt->SetTextAlign(12);
   pt->SetTextFont(132);
   pt->SetTextSize(0.06);
   TText *pt_LaTex = pt->AddText("LHCb simulation");
   pt->Draw();
   
   TLegend *leg = new TLegend(0.65,0.65,0.92,0.92,NULL,"brNDC");
   leg->SetBorderSize(0);
   leg->SetTextFont(132);
   leg->SetTextSize(0.055);
   leg->SetLineColor(1);
   leg->SetLineStyle(1);
   leg->SetLineWidth(2);
   leg->SetFillColor(0);
   leg->SetFillStyle(1001);
   TLegendEntry *entry=leg->AddEntry("lblM","Background","l");

   ci = TColor::GetColor(bg_color);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1_digammaM_3GeV","#it{m_{a}} = 3 Ge#kern[-0.1]{V}","l");

   ci = TColor::GetColor(m3_color);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1_digammaM_5GeV","#it{m_{a}} = 5 Ge#kern[-0.1]{V}","l");

   ci = TColor::GetColor(m5_color);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1_digammaM_7GeV","#it{m_{a}} = 7 Ge#kern[-0.1]{V}","l");

   ci = TColor::GetColor(m7_color);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   entry=leg->AddEntry("h1_digammaM_9GeV","#it{m_{a}} = 9 Ge#kern[-0.1]{V}","l");

   ci = TColor::GetColor(m9_color);
   entry->SetLineColor(ci);
   entry->SetLineStyle(1);
   entry->SetLineWidth(2);
   entry->SetMarkerColor(1);
   entry->SetMarkerStyle(21);
   entry->SetMarkerSize(1);
   entry->SetTextFont(132);
   leg->Draw();
   c1_n2->Modified();
   c1_n2->SetSelected(c1_n2);
   
   c1_n2->RedrawAxis();
   c1_n2->RedrawAxis("g");

   c1_n2->Print("Fig2.pdf");
   c1_n2->Print("Fig2.png");  
}

